Accurate Ground-based Astrometry of Naked-eye Stars: The United States Naval Observatory Bright-Star Astrometric Database

We present the United States Naval Observatory (USNO) Bright-Star Astrometric Database (UBAD), a current-epoch high-accuracy astrometric catalog. The catalog consists of 364 bright northern hemisphere stars, including all but five such stars with either $V < 3.5$ or with $I < 3.2$ and $V < 6$, as well as a large fraction of slightly fainter stars; 36 of the brightest catalog stars are not included in Gaia Early Data Release 3 (EDR3). Observations were conducted with the USNO, Flagstaff Station, Kaj Strand 61-inch Astrometric Reflector. Target stars were imaged through a small 12.5-magnitude neutral-density spot, while the remainder of the stars in the field of view were unattenuated. This allowed for unsaturated images of the bright target stars to be calibrated directly against much fainter reference stars from Gaia EDR3. The median position errors are 1.9 mas in both right ascension and declination at the catalog epoch of 2017.0, with 90% of catalog stars having errors less than 2.6 mas; systematic errors are 1 -- 3 mas. Combining UBAD observations with Hipparcos-2 positions yields proper motions with median errors of 0.045 and 0.049 mas year$^{-1}$ in right ascension and declination, respectively, with 90% of stars having errors less than 0.1 mas year$^{-1}$; systematic errors are about 0.1 mas year$^{-1}$. Single-frame accuracy for positions of the target stars is typically 5 -- 6 mas. Gaia EDR3 astrometry for these bright stars, which are heavily saturated in the Gaia observations, is validated over the magnitude range $2 \lesssim G \lesssim 6$.

==> anc/tab1.txt <==
Title: Precision Ground-Based Astrometry of Naked-Eye Stars: The U. S. Naval
       Observatory Bright-Star Astrometric Database
Authors: Munn J.A., Subasavage J.P., Harris H.C., Tilleman T.M.
Table: Catalog Positions
--------------------------------------------------------------------------------
Byte-by-byte Description of file: paper/tab1.txt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  6   I6     ---    hip      ]0,]+ Hipparcos identifier
  8- 18   F11.7  deg    RAdeg    Right ascension (ICRS, epoch 2017.0)
 20- 24   F5.2   mas    e_RA     [1.5,] Error in right ascension * cos(dec)
 26- 36   F11.7  deg    DEdeg    Declination (ICRS, epoch 2017.0)
 38- 42   F5.2   mas    e_DE     [1.5,] Error in declination
 44- 52   F9.3   mas/yr pmRA     Proper motion in right ascension * cos(dec)
 54- 60   F7.4   mas/yr e_pmRA   Error in proper motion in r. a. * cos(dec)
 62- 70   F9.3   mas/yr pmDE     Proper motion in declination
 72- 78   F7.4   mas/yr e_pmDE   Error in proper motion in declination
 80- 81   I2     ---    ni       [0,] Number of UBAD i observations used in fit
 83- 84   I2     ---    nz       [0,] Number of UBAD z observations used in fit
 86- 86   I1     ---    used_hip [0,1] 1 if fit included Hipparcos-2, else 0
 88- 92   F5.2   mas    rms_RA   ]0,] RMS of the fit in right ascension (1)
 94- 98   F5.3   ---    chi2_RA  ]0,] Reduced chi-square of the fit in r. a.
100-104   F5.2   mas    rms_DE   ]0,] RMS of the fit in declination (1)
106-110   F5.3   ---    chi2_DE  ]0,] Reduced chi-square of the fit in dec.
112-112   A1     ---    class    [snru] Visual classification of the target (2)
--------------------------------------------------------------------------------
Note (1): Fit RMS values exclude the Hipparcos-2 position
Note (2): s=single, n=resolved neighbor, r=resolved blend, u=unresolved blend
--------------------------------------------------------------------------------
   677   2.0976353  1.78  29.0896637  1.70   134.564  0.0369  -162.824  0.0314  8  0 1  2.60 0.378  2.18 0.282 s
   746   2.2993446  1.74  59.1489328  1.68   523.668  0.0339  -179.656  0.0293 12  0 1  2.95 0.481  2.58 0.365 s
  1067   3.3089709  1.98  15.1835486  1.83     1.681  0.0499    -9.443  0.0410 11  0 1  4.14 0.756  3.77 0.571 s
  1168   3.6511466  1.65  20.2067096  2.45    91.341  0.0271     1.746  0.0754  9  0 1  1.89 0.165  5.79 1.440 s
  2219   7.0127137  2.12  17.8932221  2.42   114.618  0.0583    20.559  0.0740 12  0 1  5.29 1.139  6.85 1.931 s
  3092   9.8326516  1.70  30.8604745  2.83   178.026  0.4011   -93.484  1.2052 12  7 0  2.97 0.411  9.07 3.759 s
  3179  10.1272670  1.83  56.5371798  1.69    50.374  0.0406   -32.072  0.0304 16 20 1  6.88 2.248  5.71 1.406 s
  3632  11.6371704  2.16  15.4752731  2.63   -30.945  0.0603   -47.420  0.0838  7  0 1  4.01 0.650  5.45 1.293 s
  3693  11.8341670  1.79  24.2668001  2.29  -100.969  0.0383   -80.619  0.0671 10  3 1  3.70 0.524  7.29 1.789 s
  3786  12.1709919  1.98   7.5848445  1.98    82.357  0.0504   -49.954  0.0499  9  0 1  3.51 0.558  3.57 0.557 s
  3821  12.2857882  2.12  57.8125757  1.96  1082.481  0.0585  -555.174  0.0491 15  0 1  5.96 1.542  4.94 1.076 s
  4427  14.1774652  2.54  60.7167210  2.28    25.803  0.0794    -3.987  0.0667 12  0 1  6.83 2.550  5.91 1.845 s
  4906  15.7354897  1.87   7.8902555  1.74   -79.811  0.0431    25.556  0.0340 12  4 1  5.09 0.923  3.88 0.565 s
  5447  17.4340397  1.99  35.6200287  1.90   176.098  0.0510  -112.071  0.0453  0 12 1  4.51 1.120  3.84 0.828 s
  6686  21.4567774  1.61  60.2350536  1.71   296.009  0.0223   -48.934  0.0320 18 16 1  3.66 0.583  5.20 1.169 s
  7097  22.8710082  1.89  15.3458179  1.75    27.042  0.0446    -1.829  0.0350 10  0 1  3.41 0.534  2.62 0.319 s
  7607  24.4986084  1.70  48.6276833  1.71    63.028  0.0312  -112.272  0.0321 12 18 1  4.78 0.976  5.09 1.049 s
  7884  25.3577825  1.97   5.4876276  1.96   -23.081  0.0498     3.201  0.0493 14  1 1  5.44 1.058  4.99 1.012 s
  8198  26.3487810  1.95   9.1580049  1.90    68.279  0.0486    50.824  0.0454 10  0 1  3.98 0.646  3.81 0.634 s
  8796  28.2705051  1.63  29.5777180  1.80    10.840  0.0249  -234.749  0.0385 12  8 1  3.02 0.387  4.73 0.942 s
  8886  28.5992064  1.80  63.6700131  1.67    32.574  0.0389   -18.698  0.0281 14  0 1  3.75 0.653  2.78 0.349 s
  8903  28.6605246  2.10  20.8075204  1.85    96.122  0.0572  -108.965  0.0423 14  0 1  5.20 1.214  4.06 0.719 s
  9640  30.9750730  1.85  42.3294891  1.80    42.477  0.0425   -50.216  0.0389  0 11 1  3.49 0.693  3.47 0.642 s
  9884  31.7943421  2.13  23.4617266  2.11   190.400  0.0589  -146.924  0.0575 12  0 1  5.28 1.605  5.23 1.577 s
 10064  32.3868041  1.84  34.9871093  2.01   148.933  0.0412   -39.529  0.0521 12  0 1  3.54 0.588  4.46 0.953 s
 10340  33.3053834  1.79  44.2315878  1.78   -20.399  0.0383   -14.179  0.0374 14  0 1  3.71 0.618  3.50 0.575 s
 11021  35.4858941  1.90   0.3956360  2.20   -11.954  0.0455    -7.810  0.0627 12  0 1  3.89 0.657  5.19 1.244 s
 11313  36.4061078  1.57  50.2785606  1.71    24.150  0.0183   -14.711  0.0316 18 14 1  2.80 0.346  4.97 1.057 s
 12086  38.9452414  1.92  34.6873190  2.06    28.222  0.0468   -51.055  0.0547 10  0 1  3.57 0.584  4.54 0.868 s
 12706  40.8244468  4.32   3.2351362  4.06  -149.604  0.1576  -144.752  0.1466 12  0 1 14.07 7.735 12.84 6.847 s
 13268  42.6743449  1.66  55.8954307  2.13    16.356  0.0278   -13.812  0.0589  8  6 1  2.72 0.357  5.88 1.612 s
 13328  42.8785434  1.73  35.0594432  1.92     9.330  0.0337   -63.023  0.0463  9  6 1  3.42 0.533  4.55 0.995 s
 13531  43.5644239  3.30  52.7624555  1.91    -0.197  0.1142    -4.759  0.0458 16  0 1 12.00 6.538  5.09 1.119 s
 13654  43.9520362  1.74  18.3315661  1.72    -7.793  0.0341   -15.374  0.0327 12  9 1  4.55 0.830  4.81 0.852 s
 14135  45.5698391  1.98   4.0893756  2.28   -10.328  0.0504   -76.883  0.0665  0  7 1  3.34 0.564  4.61 0.974 s
 14328  46.1991408  2.36  53.5064190  2.20   -19.678  1.3331   -12.617  1.1817 12  0 0  4.21 1.061  3.73 0.834 s
 14354  46.2949214  2.09  38.8397793  1.72   128.889  0.0563  -105.391  0.0325  0  9 1  4.14 1.012  2.32 0.330 s
 14576  47.0422328  2.53  40.9556458  2.38     2.522  0.0802    -0.684  0.0722  4  0 1  3.58 0.857  3.30 0.715 s
 14668  47.3752866  2.17  44.8568041  2.39   169.640  0.6078  -140.032  0.7360 12 10 0  4.07 0.749  5.13 1.142 s
 15549  50.0848041  1.74  29.0483831  2.04    -6.755  0.0341   -16.074  0.0540 12  6 1  4.30 0.657  6.69 1.653 s
 15863  51.0808876  1.94  49.8610632  1.93    24.190  0.0478   -25.144  0.0473 11  0 1  4.09 1.055  3.99 1.038 s
 15890  51.1689463  1.68  64.5859936  1.67    -3.559  0.0291    -0.309  0.0289 12  6 1  3.33 0.502  3.27 0.486 s
 15900  51.2030093  1.98   9.0285194  1.80   -78.379  2.1741   -77.331  1.5934 12  0 0  3.98 0.702  2.84 0.393 s
 16335  52.6437162  1.69  47.9953060  1.66     3.716  0.0306    18.734  0.0273 14  4 1  3.38 0.525  3.10 0.429 s
 16369  52.7183318  1.90  12.9366713  2.39    18.536  0.0453    -1.421  0.0724 10  0 1  3.64 0.577  5.73 1.492 s
 17296  55.5386688  1.64  63.2168909  1.96   -17.469  0.0255    18.460  0.0491 12  0 1  2.26 0.236  4.43 0.876 s
 17358  55.7314267  3.92  47.7873869  2.01    29.547  2.1964   -24.732  0.8151  8  0 0  4.94 1.420  1.85 0.200 s
 17529  56.2983717  1.63  42.5785417  1.77   -14.699  0.0245    -0.414  0.0362 10  2 1  2.23 0.230  3.31 0.506 s
 17702  56.8712572  1.59  24.1049222  1.94    19.953  0.0203   -44.679  0.0477  9  2 1  1.63 0.117  4.56 0.665 s
 17884  57.3803294  1.80  65.5259062  2.11    -1.567  0.0385   -13.986  0.0577 12  0 1  3.43 0.605  5.08 1.388 s
 18246  58.5330463  1.84  31.8835926  1.91     6.232  0.0412    -9.111  0.0460 10  4 1  4.08 0.737  4.39 0.909 s
 18532  59.4636000  1.90  40.0100895  1.75    19.033  0.0450   -25.668  0.0349 10  2 1  5.04 0.874  3.37 0.449 s
 18724  60.1700378  1.65  12.4902847  1.67    -6.501  0.0264   -12.707  0.0285 32  0 1  3.78 0.624  4.21 0.786 s
 19812  63.7244780  1.77  48.4092509  1.66     6.593  0.0364   -17.085  0.0272 12  4 1  3.83 0.665  2.84 0.371 s
 20205  64.9489197  2.47  15.6275314  1.88   116.026  0.0762   -23.586  0.0443  6  4 1  6.21 1.791  3.64 0.632 s
 20455  65.7342563  1.56  17.5423824  1.68   107.850  0.0168   -28.244  0.0293 32  0 1  2.58 0.269  4.27 0.808 s
 20885  67.1442647  2.11  15.9620093  2.51   107.068  0.0575   -29.067  0.0781  6  0 1  3.42 0.599  4.65 1.160 s
 20889  67.1547052  2.02  19.1802641  2.19   107.846  0.0523   -35.914  0.0620  6  2 1  3.78 0.680  4.49 0.968 s
 20894  67.1661110  1.82  15.8707797  1.64   107.407  0.0401   -23.357  0.0256  5  0 1  2.25 0.232  1.48 0.100 s
 21421  68.9804795  2.35  16.5084134  1.94    64.008  0.0703  -188.478  0.0479  0  9 1  5.26 1.804  3.94 0.873 s
 21476  69.1725936  1.74  41.2647468  2.17    -4.925  0.0339   -15.103  0.0607  8  0 1  2.24 0.264  4.23 0.893 s
 22449  72.4622541  1.70   6.9613345  2.60   464.195  0.0309    12.192  0.0823  5  0 1  1.58 0.129  4.16 0.936 s
 22626  73.0221546  1.74  63.5049779  1.77    38.367  0.0342   -93.915  0.0369 12  0 1  3.06 0.433  3.34 0.508 s
 22667  73.1331851  1.70  14.2503845  1.68     0.470  0.0312   -55.028  0.0296 23  0 1  4.60 0.988  4.05 0.844 s
 22678  73.1581025  1.68  36.7031704  1.80   -25.532  0.0298    -3.678  0.0383 10  0 1  2.37 0.266  3.16 0.470 s
 22730  73.3450367  1.70   2.5081500  2.31    31.092  0.0308   -16.080  0.0681 15  0 1  4.48 0.554  7.71 2.448 s
 22957  74.0924556  1.87  13.5142565  1.78   -74.593  0.0436   -44.962  0.0375  7  2 1  3.24 0.483  2.92 0.389 s
 23015  74.2484383  1.64  33.1660106  1.96     4.307  0.0260   -17.489  0.0490  4  0 1  1.15 0.106  2.17 0.375 s
 23123  74.6370908  2.01   1.7139827  2.16    -0.623  0.0522    -7.281  0.0601  6  0 1  3.18 0.476  3.45 0.626 s
 23416  75.4922317  1.89  43.8232962  1.78     1.038  0.0453    -2.444  0.0370 10  0 1  3.45 0.581  3.17 0.438 s
 23453  75.6195900  2.46  41.0757390  3.07     9.456  0.0756   -21.005  0.1039  7  0 1  5.01 1.241  6.91 2.376 s
 23522  75.8544938  1.87  60.4421773  1.67    -5.407  0.0432   -14.567  0.0284 12  0 1  4.11 0.718  2.52 0.296 s
 23680  76.3488694  1.58   1.1776077  1.71     8.337  0.0196    -3.971  0.0316 21  0 1  2.57 0.331  4.65 0.981 s
 23767  76.6289130  1.60  41.2341530  2.14    30.722  0.0218   -68.182  0.0591  9  0 1  1.61 0.125  4.69 1.001 s
 24608  79.1728563  2.22  45.9959824  2.21    76.885  0.0635  -425.942  0.0629  0  8 1  4.69 1.097  4.27 1.031 s
 24727  79.5442245  1.91  33.3708546  1.79    31.989  0.0459  -160.708  0.0379  6  0 1  2.77 0.390  2.13 0.248 s
 24738  79.5655250  2.07  42.7919678  2.21    18.526  0.0554   -30.342  0.0629  8  0 1  4.06 0.761  4.58 0.982 s
 25336  81.2827250  1.67   6.3496477  2.12    -8.112  0.0281   -12.141  0.0580  4  0 1  1.21 0.100  2.61 0.457 s
 25428  81.5730998  1.59  28.6066327  1.99    23.497  0.0202  -173.493  0.0507  7  0 1  1.29 0.096  3.21 0.612 s
 25769  82.5424552  1.68  63.0671973  1.60    -5.383  0.0295    -4.845  0.0211 12  0 1  2.68 0.334  1.85 0.167 s
 25945  83.0531372  1.74  18.5942160  2.60     0.867  0.0345    -4.090  0.0823  4  2 1  1.98 0.222  4.78 1.308 s
 26207  83.7844985  1.78   9.9341496  2.43     1.052  0.0371    -1.881  0.0743  4  0 1  1.73 0.169  3.42 0.705 r
 26366  84.2270890  2.00   9.2892305  2.33    98.104  0.0513  -304.997  0.0693  6  0 1  3.02 0.475  4.01 0.871 s
 26451  84.4111952  1.62  21.1424453  2.12     1.375  0.0239   -20.634  0.0583  6  0 1  1.38 0.101  3.48 0.642 s
 27639  87.7603726  1.65  37.3053541  1.92    36.702  0.0264   -45.827  0.0463  8  0 1  1.87 0.168  3.21 0.515 s
 27673  87.8724207  1.71  39.1485224  1.63    -5.269  0.0320     5.943  0.0247 10  0 1  2.51 0.312  1.93 0.189 s
 27989  88.7930516  2.10   7.4071066  2.63    24.971  0.0572     9.793  0.0839  0 14 1  6.80 2.101  9.29 4.234 s
 28358  89.8824389  2.37  54.2840772  3.10    77.625  1.0468  -139.875  1.5540  7  0 0  2.16 0.278  3.10 0.589 s
 28360  89.8817910  1.71  44.9474307  1.65   -57.554  0.0317    -0.589  0.0265 12  0 1  2.94 0.444  2.37 0.301 s
 28380  89.9305467  1.63  37.2122466  1.92    43.162  0.0247   -72.333  0.0463  9  0 1  1.85 0.165  3.46 0.582 u
 28404  89.9837159  1.74  45.9366989  1.78    -3.852  0.0346    -7.604  0.0370 10  0 1  2.96 0.430  3.27 0.523 s
 28734  91.0300143  1.65  23.2629213  1.71     0.700  1.0983  -120.522  1.3079  7  0 0  3.19 0.224  3.56 0.302 s
 29655  93.7190676 26.62  22.5067424  8.42  -126.877 27.8751    18.448  8.6951  0  6 0  4.25 1.311  1.27 0.125 s
 29696  93.8441418  1.66  29.4968436  2.32   -72.272  0.0278  -261.223  0.0686  6  0 1  1.63 0.137  3.94 0.832 s
 29919  94.4783382  1.78  61.5152756  1.76    -8.573  0.0371    -2.334  0.0360 12  2 1  3.61 0.646  3.46 0.614 s
 30343  95.7403962  1.68  22.5130609  1.91    55.875  0.0295  -110.342  0.0459  0  4 1  1.26 0.118  2.16 0.316 s
 30520  96.2245881  1.86  49.2878823  1.82    -0.277  0.0425    -2.311  0.0399 14  0 1  4.25 0.798  4.00 0.714 s
 31579  99.1368233  1.84  38.4454120  1.81    -0.069  0.0411   -19.597  0.0394 15  2 1  4.39 0.845  4.15 0.773 s
 31681  99.4282440  1.89  16.3991262  2.81    35.088  1.6245   -80.767  3.3254  4  0 0  1.04 0.099  2.10 0.416 s
 32246 100.9830049  2.42  25.1310707  1.92    -4.579  0.0737   -11.855  0.0466  6  2 1  5.66 1.633  3.25 0.604 s
 32362 101.3217971  2.15  12.8946895  2.56  -114.855  0.0601  -190.921  0.0805  4  0 1  2.78 0.441  3.71 0.823 s
 33694 105.0183523  2.42  76.9773451  2.44    73.059  0.0740   -13.466  0.0747  6  0 1  4.27 0.865  6.32 1.236 s
 33929 105.6064881  2.72  17.7556454  1.69    19.674  0.0881    26.581  0.0299  6  0 1  5.19 1.321  1.81 0.161 s
 34088 106.0271750  1.94  20.5702929  3.00    -7.269  0.0478    -0.900  0.1008  4  0 1  2.19 0.248  4.38 1.079 s
 34693 107.7847074  1.86  30.2449349  2.25   -31.056  0.0428   -48.376  0.0653  4  0 1  1.90 0.211  2.99 0.507 s
 34909 108.3428792  1.64  16.1587676  2.00    13.406  0.0261   -41.962  0.0515  4  0 1  1.20 0.083  2.42 0.340 s
 34912 108.3475515  1.60  51.4288144  1.64     6.887  0.0218    14.240  0.0260 19  0 1  2.31 0.248  2.72 0.351 s
 35120 108.9143986  1.71   7.9777568  2.06    22.802  0.0318     2.756  0.0546 11  0 1  2.82 0.391  5.14 1.250 s
 35350 109.5230179  1.93  16.5402158  2.13   -46.074  0.0474   -36.267  0.0588  4  0 1  2.61 0.309  3.51 0.533 s
 35550 110.0305852  1.79  21.9822336  2.97   -26.392  0.0381   -14.847  0.0995  6  0 1  2.29 0.261  5.93 1.804 u
 36046 111.4309961  2.00  27.7976781  2.29  -122.200  0.0515   -84.932  0.0671 10  0 1  4.32 0.864  5.69 1.502 s
 36188 111.7874253  1.62   8.2891359  2.06   -51.983  0.0233   -38.158  0.0550  6  0 1  1.38 0.101  3.29 0.590 s
 36284 112.0405132  3.37   8.9255764  2.57   -61.133  0.1171    10.162  0.0808  5  0 1  6.34 2.064  4.43 1.039 s
 36425 112.4490927  2.18  12.0064728  2.25     0.107  0.0616   -19.330  0.0649  6  0 1 10.63 1.590  4.47 0.680 s
 36850 113.6483873  2.57  31.8876359  2.25  -193.774  0.1173  -139.691  0.0786  4  0 1  3.57 0.822  2.89 0.543 r
 36962 113.9804519  1.78  26.8952439  1.99   -33.023  0.0375  -106.134  0.0506  6  2 1  2.83 0.348  3.79 0.653 s
 37279 114.8224143 68.41   5.2200497 44.33  -821.877 60.3761 -1144.716 39.1416  0  6 0  5.31 2.198  3.50 0.959 s
 37300 114.8691657  1.97  17.6745156  1.87     4.833  0.0496     0.006  0.0432  6  0 1  3.16 0.435  2.55 0.317 s
 37521 115.5133999  2.46  14.2084587  2.21    -1.775  0.0758    -9.966  0.0628  5  0 1  4.14 0.904  3.53 0.662 s
 37629 115.8283638  1.65  28.8824269  2.06    62.272  0.0269  -229.925  0.0548  9  0 1  2.21 0.191  5.56 0.998 s
 37740 116.1117012  2.63  24.3977583  1.76   -31.965  0.0841   -51.839  0.0360  5  2 1  5.69 1.509  2.41 0.282 s
 37826 116.3256022  2.36  28.0259828  2.20  -627.025  0.0707   -45.768  0.0626  0  8 1  4.98 1.330  4.23 1.046 s
 37908 116.5306484  1.95  18.5097545  2.37   -76.307  0.0486   -57.915  0.0714  8  0 1  3.48 0.576  5.03 1.261 s
 37946 116.6638356  1.69  37.5174569  1.69    28.328  0.0299    13.108  0.0298 18  0 1  3.19 0.459  3.34 0.491 s
 38016 116.8762500  2.18  33.4155638  1.64   -17.837  0.0613   -28.361  0.0256  8  0 1  4.25 0.895  1.82 0.162 s
 39311 120.5662707  1.60   2.3350705  2.18   -28.140  0.0221   105.733  0.0612  8  0 1  1.55 0.117  4.27 0.919 s
 40526 124.1286194  2.25   9.1853097  2.20   -46.017  0.0649   -49.475  0.0623  7  2 1  5.31 1.297  5.11 1.250 s
 41075 125.7086525  1.70  43.1876548  1.63   -22.730  0.0308  -100.323  0.0248 18  2 1  3.65 0.538  2.90 0.355 s
 41400 126.6829896  1.83  12.6541175  1.80   -18.498  0.0405  -104.159  0.0389  8  0 1  2.90 0.380  2.68 0.360 s
 41704 127.5648351  1.60  60.7176594  2.11  -133.841  0.0219  -107.875  0.0578 17  0 1  2.64 0.261  6.33 1.739 s
 42911 131.1711555  1.82  18.1532322  1.66   -18.120  0.0400  -228.097  0.0278  6  0 1  2.21 0.252  1.54 0.130 s
 43103 131.6741328  1.75  28.7596871  1.83   -21.636  0.0353   -44.476  0.0406 10  0 1  2.69 0.338  3.10 0.460 n
 43109 131.6929050  2.31   6.4185572  2.75  -195.647  2.5897   -63.758  3.3718  8  0 0  4.44 1.007  5.47 1.715 s
 43813 133.8479624  2.24   5.9456318  2.05  -100.726  0.0646    14.534  0.0541  9  0 1  4.65 1.138  3.96 0.844 s
 44127 134.7987817  1.63  48.0408115  1.67  -440.509  0.0251  -215.008  0.0282 15  1 1  2.82 0.340  2.96 0.406 s
 44390 135.6359457  1.75  67.6297013  1.81   -21.937  0.0351    17.688  0.0392 15  2 1  3.71 0.622  4.29 0.801 s
 45058 137.6615959  1.73  30.9629763  1.88   -11.181  0.0338   -33.935  0.0438  8  0 1  2.32 0.357  2.97 0.609 s
 45860 140.2624998  2.27  34.3926358  3.03  -220.579  0.0664    15.424  0.1023  4  0 1  2.89 0.501  4.49 1.304 s
 45915 140.4302674  1.64  56.6991662  1.76   -11.575  0.0256   -11.471  0.0358 17  2 1  2.71 0.343  4.00 0.718 s
 46146 141.1634066  1.89  26.1821004  2.07   -32.260  0.0446   -47.589  0.0552 10  0 1  3.52 0.550  4.50 0.905 s
 46733 142.8832404  1.59  63.0619863  1.81   107.672  0.0207    26.676  0.0396 17  0 1  2.33 0.221  4.47 0.818 s
 46750 142.9300298  2.17  22.9678091  2.21   -17.789  0.0612   -35.842  0.0633  8  0 1  4.97 0.865  4.10 0.809 s
 46853 143.2071176  2.19  51.6747534  1.88  -934.998  1.9544  -537.261  1.3544 11  0 0  5.06 1.026  3.64 0.495 s
 47310 144.6129209  1.96   4.6490517  1.89  -164.962  0.0488   -50.693  0.0447  9  0 1  3.72 0.642  3.47 0.572 s
 47508 145.2869505  2.28   9.8921312  2.08  -143.312  0.0668   -37.406  0.0558  6  0 1  3.71 0.632  3.27 0.498 s
 47908 146.4625688  1.82  23.7742027  1.74   -45.767  0.0399   -10.545  0.0339  8  0 1  2.99 0.422  2.15 0.264 s
 47965 146.6319428  2.01  57.1282251  1.75     0.701  0.0518    32.918  0.0348 12  4 1  5.49 1.181  3.72 0.554 s
 48319 147.7446213  1.69  59.0380179  1.86  -294.476  0.0301  -151.911  0.0427 14  0 1  3.07 0.346  4.15 0.693 s
 48455 148.1897680  1.88  26.0066915  1.83  -216.365  0.0440   -55.031  0.0410 10  0 1  4.41 0.671  3.35 0.503 s
 49029 150.0532057  1.86   8.0441153  2.22   -31.742  0.0428   -22.600  0.0635 10  0 1  3.37 0.451  5.07 1.084 s
 49583 151.8331294  1.97  16.7626593  2.24    -1.406  0.0497    -0.878  0.0645  9  0 1  3.74 0.609  4.58 0.987 s
 49637 151.9757310  2.51   9.9972004  1.99   -82.249  0.0781   -64.772  0.0506 11  0 1  6.90 2.003  4.29 0.841 s
 49669 152.0917596  1.90  11.9672388  1.77  -249.029  0.0455     6.094  0.0365  6  0 1  2.55 0.371  2.23 0.290 s
 50335 154.1726728  2.67  23.4172786  3.17    19.878  0.0859    -6.947  0.1086  5  0 1  4.14 0.827  5.13 1.234 s
 50372 154.2730901  2.34  42.9141821  1.96  -164.304  0.0700   -39.935  0.0492 18  0 1  7.41 2.291  5.40 1.201 s
 50583 154.9946760  1.68  19.8407593  3.10   307.070  0.0292  -153.916  0.1053  0  4 1  1.28 0.104  5.04 1.580 r
 50801 155.5817300  1.71  41.4996741  1.90   -82.030  0.0320    33.668  0.0450 15  3 1  4.09 0.713  6.20 1.554 s
 51233 156.9701800  1.99  36.7067696  2.16  -116.425  0.0507   -99.061  0.0604 12  0 1  4.49 0.774  5.42 1.226 s
 53229 163.3283879  2.66  34.2135752  2.33    83.402  0.0855  -278.359  0.0694  7  0 1  5.38 1.231  4.49 0.858 s
 53449 164.0060096  1.71   6.1853369  1.80   -23.582  0.0315    -6.631  0.0387 12  2 1  3.73 0.547  4.33 0.786 s
 53910 165.4610146  1.85  56.3825852  1.90    81.521  0.0417    33.630  0.0451 11  0 1  3.87 0.592  3.93 0.665 s
 54061 165.9306984  2.39  61.7505488  5.04   -93.786  2.0851   -71.209  5.3366  0  4 0  1.78 0.336  4.57 2.185 s
 54522 167.3292408  1.70  36.3092703  2.23   -44.198  0.0311   -22.968  0.0642  9  0 1  2.35 0.233  4.77 1.042 s
 54539 167.4154540  4.01  44.4983566  2.58   -62.505  0.1445   -27.499  0.0814  5  0 1  7.29 2.579  5.70 0.963 s
 54872 168.5278154  2.01  20.5231006  2.07   143.804  0.0517  -130.472  0.0552  9  0 1  5.19 0.866  4.98 0.948 s
 54879 168.5597265  1.57  15.4291988  1.71   -59.856  0.0185   -78.849  0.0316 12  0 1  1.61 0.107  2.93 0.334 s
 54951 168.8008202  1.86  23.0954801  1.98   -24.889  0.0427    -6.271  0.0502 10  0 1  3.64 0.590  3.78 0.751 s
 55219 169.6195911  1.87  33.0944376  1.94   -26.092  0.0431    27.793  0.0477 10  0 1  3.59 0.609  4.65 0.872 s
 56211 172.8503722  1.86  69.3309870  1.75   -40.944  0.0427   -18.815  0.0350 15  3 1  5.35 1.133  3.79 0.666 s
 56779 174.6150077  2.08   8.1343201  2.40    -4.442  0.0557     5.141  0.0725 13  0 1  5.07 1.033  6.97 1.915 s
 57380 176.4647314  1.63   6.5285100  1.62   -20.354  0.0246  -182.287  0.0234 13  0 1  2.22 0.223  2.34 0.205 s
 57399 176.5115859  2.12  47.7795390  2.80  -138.378  0.0579    28.257  0.0919 11  0 1  5.15 0.979  7.75 2.511 s
 57632 177.2624839  2.12  14.5715198  1.90  -497.354  0.0585  -114.214  0.0453 12  0 1  4.99 1.248  3.97 0.803 s
 57757 177.6773272  1.80   1.7634425  1.99   740.787  0.0389  -270.449  0.0506 13  0 1  3.29 0.470  4.63 0.908 s
 58001 178.4584132  2.41  53.6947984  2.14    95.859  0.0730     9.142  0.0592  9  0 1  5.31 1.340  5.03 1.014 s
 58948 181.3011411  1.73   8.7331754  1.94  -224.092  1.1201    33.599  1.6269 14  0 0  2.84 0.359  4.01 0.789 s
 59774 183.8574009  1.74  57.0326560  1.78   103.714  0.0344     8.145  0.0369 16  3 1  3.89 0.640  4.22 0.758 s
 60122 184.9528623  1.64  48.9841743  1.77   -13.847  0.0258     5.918  0.0368 14  0 1  2.68 0.268  3.57 0.500 s
 60742 186.7340238  1.59  28.2680393  1.83   -83.101  0.0208   -81.146  0.0404 13  0 1  1.86 0.150  3.57 0.551 s
 60998 187.5269964  2.27  69.2008666  1.92   -58.335  0.0660   -55.069  0.0468 13  0 1  6.08 1.592  4.18 0.773 s
 61658 189.5929776  1.64   1.8545778  1.80   -80.019  0.0262   -17.758  0.0389 10  0 1  2.17 0.197  3.20 0.446 s
 62223 191.2825886  1.79  45.4403183  1.78    -3.086  0.0377    13.084  0.0374 12  0 1  3.94 0.555  3.63 0.526 s
 62956 193.5082332  2.03  55.9597847  1.81   111.845  0.0528    -8.153  0.0396  7  0 1  3.30 0.556  3.13 0.393 s
 63024 193.7353752  1.83  47.1966868  1.97   -18.201  0.0407    -7.113  0.0498  8  0 1  2.81 0.347  3.38 0.501 s
 63090 193.8986472  1.75   3.3972143  1.84  -469.811  0.0347   -53.752  0.0413 15  0 1  3.67 0.660  4.40 0.946 s
 63125 194.0055326  1.88  38.3186366  1.78  -234.540  0.0438    54.609  0.0376 15  0 1  4.31 0.720  3.80 0.567 s
 63355 194.7308274  2.13  17.4096019  1.77   -37.441  0.0587    33.755  0.0362 12  0 1  5.26 1.073  3.09 0.426 s
 63608 195.5428370  2.33  10.9592421  2.09  -274.319  0.0692    19.608  0.0566 11  0 1  6.21 1.416  4.86 1.084 s
 63950 196.5943224  1.77  22.6159789  1.90    28.622  0.0366   -43.568  0.0455 16  0 1  3.88 0.651  4.49 1.013 s
 64022 196.7948910  1.75  27.6244089  1.86    34.052  0.0350   -69.591  0.0426 16  0 1  3.49 0.484  4.27 0.743 s
 64852 199.4011516  1.87   5.4699443  1.96    -6.056  0.0433    13.882  0.0492 16  0 1  4.32 0.763  5.02 1.091 s
 65378 200.9824332  1.85  54.9252536  1.75   121.946  0.0431   -22.572  0.0358 10  0 1  3.47 0.582  2.67 0.337 s
 66738 205.1843110  2.71  54.6815840  2.38   -19.512  0.0875   -10.842  0.0715  6  0 1  5.36 1.160  5.10 0.980 s
 67301 206.8842768  1.84  49.3131984  1.74  -121.428  0.0412   -14.621  0.0346 13  0 1  3.80 0.695  3.18 0.488 s
 67459 207.3688819  1.93  15.7980943  1.86   -93.186  0.0472    40.334  0.0427 10  0 1  3.78 0.511  3.25 0.423 s
 67627 207.8580879  1.90  64.7232770  2.19     8.333  0.9008    -5.736  1.2820 13  5 0  5.07 1.118  6.15 1.860 s
 67665 207.9476945  1.98  34.4440855  1.87   -20.575  0.0501   -32.480  0.0435 15  0 1  4.89 0.901  4.20 0.705 s
 67927 208.6708556  1.85  18.3960285  1.96     7.199  2.3730  -352.099  2.6984 15  0 0  3.91 0.693  3.98 0.840 s
 69038 211.9823884  1.99  43.8543074  1.96    11.182  0.0511   -30.385  0.0492  9  0 1  3.62 0.607  3.65 0.629 s
 69068 212.0716663  2.01  49.4584489  2.05   -59.128  0.0518    59.879  0.0543 12  4 1  5.54 1.183  5.84 1.334 s
 69373 213.0163516  1.59  69.4323150  2.22   -26.430  0.0206   -49.424  0.0637 11  0 1  1.78 0.121  5.18 1.127 s
 69673 213.9098307  2.14  19.1729670  1.99 -1093.826  0.0593 -1999.683  0.0506  0 10 1  4.30 1.047  3.91 0.739 s
 70692 216.8816092  2.22  75.6960930  1.84     9.154  0.0637    21.498  0.0412 12  0 1  6.05 1.312  4.12 0.564 s
 71053 217.9569046  1.77  30.3720023  1.95  -100.887  0.0365   119.864  0.0484 20  0 1  4.16 0.727  5.64 1.336 s
 71075 218.0187760  1.78  38.3089645  1.66  -114.989  0.0372   151.092  0.0276 13  0 1  3.24 0.457  2.50 0.276 s
 71995 220.8556062  1.81  26.5277780  1.67   -13.767  0.0392   -15.772  0.0281 16  0 1  3.87 0.655  2.73 0.340 s
 72105 221.2464708  2.41  27.0743226  2.09   -49.689  2.9231    30.787  2.3196 11  0 0  5.40 1.639  4.35 1.009 u
 72208 221.5243544  1.72  15.1318601  1.99   -85.614  0.0330    16.632  0.0508 16  0 1  3.30 0.545  5.08 1.305 s
 72607 222.6758015  1.80  74.1555560  2.13   -32.302  0.0388    11.159  0.0590  0  7 1  2.75 0.363  3.40 0.727 s
 73199 224.3949518  2.46  65.9326069  2.05   -78.571  0.0758    31.542  0.0542  9  0 1  5.64 1.564  3.88 0.759 s
 73555 225.4862557  1.88  40.3904259  1.94   -40.712  0.0438   -29.504  0.0481 12  2 1  4.06 0.795  4.65 1.004 s
 73568 225.5270925  2.01  25.0079068  1.72    -5.266  0.0522   -48.880  0.0323 17  0 1  5.23 1.220  3.33 0.489 s
 73745 226.1105039  1.78  26.9476239  1.68  -174.581  0.0372    -5.020  0.0297 16  0 1  3.82 0.633  2.82 0.388 s
 74666 228.8761545  1.77  33.3143046  1.81    84.348  0.0367  -111.546  0.0393 14  4 1  3.91 0.635  4.37 0.800 s
 75097 230.1818580  2.45  71.8341078  1.76   -18.761  0.0750    18.843  0.0356 10  0 1  5.68 1.499  2.77 0.337 s
 75458 231.2323151  1.74  58.9661470  1.75    -8.546  0.0340    17.257  0.0346 15  8 1  4.37 0.836  4.61 0.880 s
 75530 231.4474242  1.75  15.4279992  1.63   -13.067  0.0348    -7.703  0.0248 11  1 1  3.20 0.404  2.14 0.202 s
 75695 231.9562244  2.15  29.1061188  2.09  -182.192  0.0597    87.651  0.0563 14  0 1  5.54 1.374  5.24 1.259 s
 75973 232.7323976  1.70  40.8330085  1.62    10.844  0.0313    -8.334  0.0241 12  4 1  3.19 0.438  2.66 0.277 s
 76008 232.8528545  1.88  77.3493997  1.86   -47.085  0.0440     8.509  0.0426 10  0 1  3.51 0.552  3.54 0.527 s
 76267 233.6725808  1.87  26.7142708  2.11   119.637  0.0432   -89.431  0.0574 12  0 1  5.15 0.982  5.29 1.397 s
 76307 233.8123117  1.80  39.0101077  1.85    24.750  0.0389     8.591  0.0419 13  1 1  3.67 0.590  5.09 0.893 s
 77070 236.0676122  2.67   6.4258458  2.06   133.824  0.0856    45.575  0.0549 10  4 1  8.26 3.145  5.09 1.267 s
 77450 237.1846447  1.70  18.1411472  1.77   -51.966  0.0311   -88.350  0.0368 12  4 1  3.52 0.515  4.01 0.714 s
 77661 237.8160176  1.80  20.9780052  1.92   -53.808  0.0388    18.140  0.0464 10  0 1  3.06 0.414  3.62 0.588 s
 77907 238.6574896  1.66  43.1388719  1.72   -33.822  0.0279    65.098  0.0326 15  3 1  3.07 0.389  3.66 0.542 s
 78072 239.1147868  1.66  15.6555559  2.00   311.029  0.0276 -1283.042  0.0514  6  0 1  1.58 0.125  3.05 0.462 s
 78159 239.3964693  1.83  26.8775917  2.00   -77.546  0.0405   -60.734  0.0514 10  0 1  3.00 0.429  3.91 0.716 s
 78574 240.6627430  1.74  47.2406490  1.92   -68.731  0.0346    62.970  0.0467  8  5 1  4.22 0.697  5.60 1.246 s
 79072 242.1169267  2.38   8.5342816  2.32   -11.887  0.0717    -6.065  0.0687 10  0 1  5.58 1.391  5.36 1.333 s
 79349 242.9083708  1.66  23.4947447  1.70   -21.461  0.0279   -11.923  0.0313 10  2 1  2.56 0.280  2.83 0.351 s
 79804 244.3140039  1.93  59.7551430  1.98     3.208  0.6880    25.944  0.7386 13  6 0  5.02 1.104  4.95 1.151 s
 80170 245.4798242  2.13  19.1533319  1.91   -47.246  0.0585    43.357  0.0461 10  0 1  5.25 1.032  3.85 0.613 s
 80197 245.5892957  2.02  33.7988724  1.64     4.585  0.0526   -38.072  0.0261 12  0 1  4.61 0.941  2.29 0.238 s
 80331 245.9976982  1.98  61.5144798  1.99   -16.444  0.0504    56.532  0.0507 17  0 1  5.07 1.303  5.23 1.357 s
 80704 247.1608044  1.79  41.8816479  1.83    29.536  0.0382    -5.948  0.0405  0 15 1  3.68 0.769  3.84 0.821 s
 80816 247.5545004  2.26  21.4895397  2.89   -98.433  0.0656   -15.246  0.0962 12  0 1  5.69 1.689  8.49 3.782 s
 81008 248.1503552  1.70  11.4876673  1.96  -178.739  0.0309   -79.199  0.0488 10  2 1  3.02 0.352  4.36 0.825 s
 81497 249.6865088  1.83  48.9284666  1.90   -48.193  0.0405    26.448  0.0455 17  0 1  4.28 0.777  4.78 0.995 s
 81693 250.3189200  3.24  31.6047840  2.01  -506.798  3.9768   353.042  1.8261  9  0 0  6.54 2.716  3.28 0.658 s
 81833 250.7242356  2.30  38.9218521  2.08    35.346  0.0675   -85.111  0.0560 12  0 1  5.29 1.369  4.92 1.056 s
 82028 251.3439585  1.73  15.7450474  2.12    25.139  0.0335   -50.951  0.0584  9  0 1  2.38 0.283  4.26 0.896 s
 82172 251.8322931  1.69  42.2387927  1.75     2.394  0.0306   -26.139  0.0350 15  8 1  3.90 0.642  4.35 0.821 s
 83000 254.4156733  2.94   9.3749819  2.30  -292.532  0.0983   -10.431  0.0678 10  2 1  8.68 3.606  5.71 1.664 s
 83430 255.7829187  1.78  14.0916519  2.12    25.109  0.0373   -62.707  0.0584 10  2 1  3.26 0.442  5.88 1.264 s
 83895 257.1964254  2.23  65.7147993  1.93   -16.378  3.5879    38.055  2.6359 14  0 0  5.62 1.523  4.00 0.790 s
 84177 258.1158772  2.23  10.5850321  1.92     2.751  0.0640   -27.531  0.0464 10  0 1  4.95 1.108  3.49 0.582 s
 84345 258.6618333  3.32  14.3905142  2.72   -12.747  0.1154    36.525  0.0882  6  0 1  7.27 2.737  6.89 1.818 u
 84379 258.7578493  3.26  24.8384629  1.70   -21.333  0.1126  -157.194  0.0310 10  0 1  9.26 3.600  2.39 0.269 s
 84380 258.7616476  1.88  36.8091760  1.84   -27.428  0.0440     2.875  0.0413 12  3 1  4.56 0.975  4.02 0.813 s
 84833 260.0786679  2.09  18.0568118  2.07     8.139  0.0567   -56.513  0.0552  8  0 1  3.96 0.754  3.91 0.744 s
 85355 261.6286761  2.33   4.1403909  2.58     1.543  0.0692     6.792  0.0814 10  0 1  5.44 1.380  6.33 1.938 s
 85670 262.6080484  2.02  52.3014471  1.87   -16.118  0.0524    12.337  0.0432 12  0 1  4.58 1.084  3.74 0.735 s
 85693 262.6847245  1.99  26.1107226  3.44    18.766  0.0509    16.517  0.1202  7  0 1  3.18 0.496  9.21 3.422 s
 86032 263.7342256  2.33  12.5589480  2.02   118.992  0.0699  -227.593  0.0525 10  0 1  5.32 1.566  4.15 0.927 s
 86742 265.8679356  2.53   4.5680578  3.55   -42.019  0.0791   159.489  0.1251 10  2 1  6.43 2.166 10.75 5.900 s
 86974 266.6131151  2.52  27.7170605  2.23  -322.649  3.8234  -769.961  3.1100  8  0 0  5.25 1.472  4.02 0.954 s
 87585 268.3830166  1.91  56.8730149  1.70    93.756  0.0458    78.696  0.0308 12  8 1  5.42 1.210  3.50 0.503 s
 87808 269.0632716  1.84  37.2505683  1.78     3.062  0.0415     6.535  0.0370 16  4 1  4.81 1.017  4.38 0.838 s
 87833 269.1514731  2.30  51.4887849  1.85    -8.811  0.0676   -23.226  0.0420  0 15 1  6.42 2.365  4.59 1.000 s
 87933 269.4416335  1.65  29.2477893  2.56    82.058  0.0268   -19.020  0.0803 10  0 1  2.02 0.197  6.21 1.841 s
 88601 271.3645114  2.02   2.4949152  2.06   209.467  2.3662 -1109.219  2.4748 10  0 0  4.20 0.731  3.66 0.702 r
 88657 271.5078549  2.34  22.2188438  2.26   -12.724  0.0698    -6.702  0.0655 14  0 1  6.69 1.935  6.02 1.685 s
 89172 272.9755681  1.84  31.4054650  2.00   -15.181  0.0415    24.684  0.0515 12  2 1  3.88 0.689  4.79 1.069 s
 89826 274.9653566  1.74  36.0647416  1.77   -16.754  0.0345    41.177  0.0365 12  4 1  4.32 0.665  3.69 0.606 s
 89861 275.0747373  1.83  21.9610137  1.88    18.009  0.0409   -59.719  0.0441 12  0 1  3.75 0.612  3.90 0.702 s
 89937 275.2725327  2.27  72.7311815  2.34   530.752  0.0667  -351.734  0.0700 14  0 1  6.16 1.760  6.59 1.898 s
 89981 275.3859232  1.95  49.1218327  1.69   -24.108  0.0483    50.798  0.0300 13  6 1  5.52 1.374  3.53 0.547 s
 90139 275.9255370  2.22  21.7686047  2.04   195.891  0.0634  -242.941  0.0538 16  0 1  6.73 1.879  5.64 1.375 s
 91262 279.2359539  3.10  38.7850391  1.87   201.141  0.1052   286.027  0.0436  0  9 1  7.60 3.774  3.16 0.650 s
 91373 279.5270206  1.89  39.6683653  1.86     5.900  0.0449     8.330  0.0428 12  7 1  5.16 1.146  4.76 0.997 s
 92791 283.6261397  2.68  36.8986297  2.29    -7.078  0.0863     3.466  0.0674  8  0 1  5.86 1.874  4.31 1.086 s
 92862 283.8338918  1.81  43.9464730  1.71    20.496  0.0391    81.141  0.0318  0 14 1  3.69 0.774  2.88 0.491 s
 93194 284.7359099  1.86  32.6895645  1.82    -3.033  0.0430     1.621  0.0404 12  0 1  3.71 0.640  3.54 0.581 s
 93244 284.9054018  1.90  15.0679526  1.92   -52.287  0.0455   -73.429  0.0466 12  0 1  3.82 0.684  3.87 0.724 s
 93747 286.3525031  1.74  13.8630264  1.89    -6.577  0.0344   -95.512  0.0446 10  2 1  3.02 0.418  3.89 0.714 s
 94376 288.1399327  2.22  67.6619749  1.83    94.941  0.0634    91.980  0.0408  8  4 1  5.45 1.426  3.92 0.646 s
 94648 288.8853017  2.98  73.3559663  5.14  -136.996  0.0999   105.058  0.1909  8  0 1  6.78 2.220 12.97 7.866 s
 94713 289.0920387  1.93  38.1337615  1.77    -2.826  0.0469     4.708  0.0368 12  4 1  4.90 1.065  3.74 0.633 s
 94779 289.2761728  1.81  53.3690398  1.89    59.627  0.0393   122.899  0.0447 10  8 1  4.76 0.869  5.24 1.082 s
 95501 291.3757945  2.90   3.1151764  3.48   213.043  4.4992   145.345  5.6670 10  0 0  6.02 1.974  7.77 3.392 s
 95771 292.1757187  1.76  24.6644016  1.68  -126.222  0.0357  -106.675  0.0295 42  0 1  6.03 1.543  4.98 1.068 s
 95947 292.6803414  2.25  27.9596230  2.57    -1.707  0.0654   -10.067  0.0813 10  0 1  5.15 1.398  6.67 2.285 s
 96229 293.5233195  1.84   7.3781994  1.74   213.093  0.0412  -156.565  0.0344  8  0 1  2.87 0.395  2.36 0.283 s
 97165 296.2439342  2.03  45.1310373  2.18    41.962  0.0533    48.309  0.0612  9  0 1  3.90 0.718  4.56 0.977 s
 97278 296.5649895  2.30  10.6132531  3.57    15.615  0.0678    -2.162  0.1259  6  3 1  5.31 1.494  8.80 4.690 s
 97365 296.8469780  2.70  18.5343149  2.65     5.263  0.0870     7.829  0.0847  8  0 1  7.23 2.050  6.38 1.839 s
 97433 297.0442407  1.90  70.2681194  1.93    79.453  0.0451    39.716  0.0471 10  0 1  3.42 0.553  3.70 0.627 u
 97630 297.6417175  1.94  38.7229152  2.13    11.679  0.0479   105.268  0.0586  8  4 1  4.25 0.846  5.14 1.227 s
 97649 297.6983887  1.85   8.8701398  2.08   536.024  0.0420   385.173  0.0560  0  8 1  2.86 0.502  4.27 1.022 s
 97804 298.1182459  2.03   1.0056197  2.07     8.907  0.0537    -8.177  0.0554 10  0 1  4.11 0.807  4.44 0.931 s
 98036 298.8285222  2.20   6.4044930  2.08    45.923  0.0625  -480.941  0.0562 10  2 1  5.34 1.289  5.04 1.126 s
 98110 299.0763525  1.84  35.0832889  1.91   -34.124  0.0414   -28.213  0.0462 10  2 1  3.96 0.668  4.73 0.890 s
 98337 299.6896107  1.86  19.4922542  2.60    65.301  0.0425    22.585  0.0825  6  2 1  2.77 0.427  6.12 1.866 s
 98438 300.0137900  2.05  17.5164457  2.32     1.226  0.0545   -13.258  0.0689  6  3 1  4.33 0.847  5.36 1.352 s
 98583 300.3690363  1.75  64.8209207  2.19     9.173  0.0352   -11.730  0.0619 10  0 1  2.67 0.343  4.75 1.054 s
 98702 300.7046588  1.87  67.8737898  1.96    15.552  0.0436    47.678  0.0491  9  6 1  4.56 0.918  5.04 1.111 s
 99675 303.4079628  2.36  46.7413390  2.14     3.434  0.0708     1.948  0.0591  8  0 1  4.75 1.103  3.94 0.758 s
 99848 303.8680198  2.49  47.7142149  1.85     2.531  0.0770     1.291  0.0419 11  0 1  6.05 1.701  3.33 0.515 s
 99874 303.9420495  1.94  27.8142570  1.90   -38.701  2.6654    16.707  2.5401 11  0 0  3.61 0.686  3.47 0.635 s
100261 305.0252782  1.87  68.8804436  1.84    17.427  0.0433    26.584  0.0412 10  6 1  4.65 0.916  4.33 0.796 s
100453 305.5571085  2.27  40.2566735  2.21     2.678  0.0659    -1.094  0.0631 10  0 1  5.00 1.382  4.80 1.266 s
100587 305.9653521  2.44  32.1901367  2.03    52.346  0.9625     0.862  0.6870  8  4 0  4.92 1.248  3.65 0.665 s
101474 308.4757631  1.66  35.2508250  2.20    -2.381  0.0279    -5.548  0.0625 10  0 1  2.13 0.226  4.99 1.185 u
101769 309.3877550  2.02  14.5949469  1.72   118.107  1.2486   -46.063  0.7679 12  0 0  3.81 0.715  2.16 0.259 s
101810 309.4782080  1.92  18.2688742  2.58    38.661  0.7264    64.363  1.2168  7  4 0  4.32 0.735  6.73 1.959 s
102098 310.3579930  2.05  45.2803446  2.10     1.983  0.0542     1.445  0.0573  9  0 1  3.81 0.953  4.06 1.078 s
102422 311.3232579  1.89  61.8426473  2.00    86.114  0.0446   818.305  0.0515 12  5 1  4.93 1.019  5.45 1.292 s
102453 311.4155891  1.73  30.7198250  1.62    -8.893  0.0336    23.510  0.0239 12  2 1  3.68 0.542  2.35 0.249 s
102488 311.5548761  1.95  33.9717836  2.69   340.352  3.3059   275.421  5.8590 10  0 0  3.37 0.713  6.10 2.336 s
102532 311.6644320  2.42  16.1233620  2.02   -30.453  0.0745  -197.549  0.0524 10  0 1  6.16 1.668  4.18 0.824 n
104060 316.2328144  1.93  43.9278587  1.65     8.229  0.0472     1.060  0.0267  8  8 1  4.86 1.122  3.15 0.407 s
104194 316.6504322  1.79  47.6483946  2.05     6.113  0.0380    -1.580  0.0541 10  5 1  3.90 0.684  5.65 1.395 s
104732 318.2340877  1.97  30.2266845  2.81    -0.251  0.0496   -55.471  0.0921 10  0 1  3.80 0.837  7.23 2.987 s
104887 318.6987456  2.86  38.0475663  2.83   145.065  3.5626   445.162  3.5081 10  0 0  4.14 0.939  4.11 0.914 s
104987 318.9562244  2.42   5.2474674  1.91    56.276  0.0740   -84.805  0.0457 10  0 1  5.64 1.551  3.48 0.604 s
105199 319.6464258  2.06  62.5858107  1.93   150.356  0.0550    49.716  0.0470  6  0 1  3.62 0.686  2.67 0.431 s
105502 320.5221939  1.67  19.8048070  1.76   105.547  0.0285    63.084  0.0358 12  2 1  2.88 0.363  3.48 0.565 s
106032 322.1650799  1.71  70.5607279  1.68     8.590  0.0323     4.622  0.0297 31  0 1  4.64 0.956  4.21 0.799 s
106062 322.2492327  2.20  22.1794652  1.69    31.679  0.0627     8.566  0.0300 10  4 1  6.21 1.739  3.03 0.414 s
106140 322.4871858  1.79  23.6388575  1.74    23.962  0.0377     3.946  0.0343 11  2 1  3.57 0.557  3.10 0.451 s
106481 323.4950562  1.83  45.5913976  1.78   -24.182  0.0407   -93.457  0.0370  8  4 1  3.77 0.621  3.19 0.477 s
106642 324.0108227  2.55  45.3745923  2.31    63.577  0.0799     0.707  0.0682  6  0 1  4.72 1.349  4.05 1.004 s
106999 325.0466867  1.69  43.2739112  1.80    60.984  0.0304    15.476  0.0388  6  0 1  1.84 0.172  2.31 0.281 s
107129 325.5045375  1.80  35.5102075  1.70     4.211  0.0387     1.701  0.0315  4  4 1  3.15 0.385  2.57 0.257 s
107151 325.5644322  1.59   5.6801129  1.71    10.856  0.0201    -5.376  0.0320 10  4 1  1.94 0.167  3.18 0.444 s
107259 325.8769450  3.17  58.7800253  1.61     3.552  0.1086    -3.871  0.0225  0  5 1  5.99 2.357  1.24 0.102 s
107315 326.0466213  1.78   9.8750192  1.79    28.077  0.0375     1.622  0.0376 10  0 1  2.90 0.512  2.93 0.536 s
107348 326.1279422  2.06  17.3499676  2.03     8.681  0.0548   -10.599  0.0530 11  2 1  5.83 1.404  5.05 1.220 s
108317 329.1630785  1.81  63.6255496  2.38    -1.380  0.0395    -2.374  0.0718  8  4 1  3.60 0.578  6.63 1.892 s
108924 330.9711255  1.79  63.1201964  2.05    36.878  0.0380    58.379  0.0544  8  4 1  3.48 0.557  4.79 1.076 s
109176 331.7543166  1.88  25.3452288  2.12   295.563  0.0442    25.549  0.0585 10  0 1  3.39 0.536  4.66 0.991 s
109427 332.5512136  1.77   6.1979739  2.17   265.629  0.9340    26.799  1.5667 10  0 0  2.69 0.352  4.00 0.902 s
109492 332.7137772  1.89  58.2012869  1.77    13.681  0.0449     5.169  0.0362  8  8 1  4.94 1.110  3.84 0.687 s
109754 333.4699368  2.03  39.7150163  1.85    37.339  0.0532    17.804  0.0419  8  0 1  3.57 0.650  2.82 0.400 s
109937 333.9924564  1.92  37.7487356  2.62     8.903  0.0466     0.127  0.0833  5  3 1  3.36 0.547  6.16 1.765 s
110991 337.2928919  1.99  58.4152100  1.70    14.074  0.0508     2.837  0.0312  8  0 1  3.50 0.598  2.17 0.227 s
111022 337.3825989  2.01  47.7068807  2.06    -1.634  0.7825    -6.121  0.8251 10  2 0  3.72 0.744  4.15 0.861 s
111795 339.6584683  1.89  56.7954827  1.97    52.691  0.0449   -31.837  0.0493 10  6 1  4.83 1.031  5.31 1.246 s
111944 340.1291952  1.80  44.2763592  1.72    93.626  0.0384    10.981  0.0324 10  3 1  4.56 0.694  2.82 0.380 s
112029 340.3658749  1.62  10.8313085  1.69    77.315  0.0235   -11.527  0.0300 15  4 1  2.75 0.299  3.65 0.524 s
112158 340.7506430  1.68  30.2211221  1.82     4.929  2.0156    -6.634  2.6777  8  0 0  1.89 0.234  2.46 0.410 s
112440 341.6331189  1.81  23.5656108  1.94    56.684  0.0397    -9.561  0.0475 11  4 1  4.31 0.714  4.54 0.931 s
112724 342.4193015  1.81  66.1998146  2.52   -65.779  0.0391  -125.294  0.0788  9  6 1  4.17 0.741  9.30 3.241 s
112748 342.5015590  2.03  24.6013807  1.70   145.039  0.0529   -42.490  0.0313  9  4 1  4.81 1.081  2.82 0.379 s
112917 343.0091852  1.72  43.3125292  1.81   109.018  0.0327    22.947  0.0394 12  6 1  3.75 0.593  4.35 0.831 s
113288 344.1083223  1.90  49.7335313  1.84    -0.471  0.0451    -2.738  0.0417 10  4 1  4.39 0.859  4.04 0.730 s
113881 345.9445764  1.99  28.0834357  1.76   187.557  0.0506   137.211  0.0357  0 10 1  4.02 0.962  2.91 0.502 s
113963 346.1905253  1.88  15.2050730  1.79    61.343  0.0439   -41.183  0.0379 12  0 1  3.83 0.742  3.29 0.565 s
114144 346.7511231  2.68   9.4094347  2.60     7.870  0.0864   -12.297  0.0826  9  0 1  6.49 1.842  6.55 1.866 s
114347 347.3810785  2.12   8.6771554  2.15     2.294  0.0581    -2.305  0.0599 10  3 1  5.71 1.503  6.00 1.660 s
114971 349.2949958  2.06   3.2823737  1.81   759.209  0.0549    17.977  0.0396 10  3 1  4.76 0.997  4.26 0.642 s
115022 349.4362738  1.88  49.0153299  1.90    34.101  0.0441     6.553  0.0450 10  4 1  4.33 0.840  4.41 0.857 s
115590 351.2095421  1.81  62.2827580  2.26    11.688  0.0394   -11.243  0.0655 12  2 1  3.85 0.696  6.60 1.970 s
115830 351.9914650  1.98   6.3787875  1.67  -125.182  0.0503   -43.307  0.0287 11  0 1  4.13 0.727  2.53 0.269 s
116264 353.3671059  1.76  22.4987011  1.87     9.501  0.0359   -16.251  0.0436  8  5 1  3.26 0.466  4.43 0.763 s
116584 354.3921053  1.74  46.4561604  1.81   159.541  0.0343  -421.611  0.0393 12  4 1  3.48 0.577  4.10 0.782 s
116727 354.8356940  1.99  77.6331715  2.05   -66.854  2.0665   175.668  2.1761 14  0 0  3.88 0.847  4.06 0.932 s
117020 355.8431851  2.03  10.3315917  1.93     4.535  0.0529    11.653  0.0472 10  2 1  4.85 0.939  5.63 1.031 s
117245 356.5978337  1.95   3.4866942  2.48   -32.956  0.0484   -24.831  0.0768  9  0 1  3.46 0.598  5.92 1.759 s
117718 358.1219976  2.17  19.1201198  2.14    -6.976  0.0610   -34.965  0.0593 12  2 1  6.10 1.455  5.44 1.306 s
117863 358.5959274  1.89  57.4993675  1.69    -4.614  0.0448    -3.216  0.0305 32  4 1  6.85 2.073  4.59 0.934 s
117887 358.6940765  1.79   0.1092445  2.10   -40.156  0.0381   -13.937  0.0568  9  0 1  2.74 0.331  4.89 0.922 s
118131 359.4395097  1.92  25.1412537  1.80   -35.427  0.0468   -31.495  0.0383 14  0 1  4.48 1.013  3.65 0.689 s


==> anc/tab2.txt <==
Title: Precision Ground-Based Astrometry of Naked-Eye Stars: The U. S. Naval
       Observatory Bright-Star Astrometric Database
Authors: Munn J.A., Subasavage J.P., Harris H.C., Tilleman T.M.
Table: Single-epoch Positions
--------------------------------------------------------------------------------
Byte-by-byte Description of file: paper/tab2.txt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
 1-11   F11.6  ---    Epoch   ]2016,2021[+ Observation epoch
13-18   I6     ---    hip     ]0,] Hipparcos identifier
20-30   F11.7  deg    RAdeg   Right ascension (ICRS, astrometric place)
32-36   F5.2   mas    e_RA    [3.5,] Error in right ascension * cos(dec)
38-47   F10.7  deg    DEdeg   Declination (ICRS, astrometric place)
49-53   F5.2   mas    e_DE    [3.5,] Error in declination
55-60   F6.1   s      exptime ]0,] Exposure time
62-66   F5.3   ---    airmass [1,] Weighted mean airmass
68-70   I3     ---    n_stars ]0,] Number of Gaia stars used in solution
72-77   F6.2   mas    ra_rms  ]0,] RMS of plate solution in right ascension
79-84   F6.2   mas    de_rms  ]0,] RMS of plate solution in declination
86-90   F5.3   arcsec seeing  ]0,] Clipped mean FWHM of detections on image
92-96   F5.3   ---    elong   [1,] Clipped mean elongation of detections
--------------------------------------------------------------------------------
2016.190580  26727  85.1897079  6.75 -1.9425936  5.35  180.0 1.279  27  23.35   9.87 1.457 1.057
2016.190593  26727  85.1897094  5.69 -1.9425971  5.35  360.0 1.288  27  16.50  13.13 1.604 1.035
2016.190680  34912 108.3475446  4.62 51.4288135  4.62  750.0 1.042  35   3.37   3.31 1.259 1.015
2016.190704  34912 108.3475466  4.62 51.4288122  4.59  600.0 1.043  35   2.52   3.00 1.177 1.039
2016.190761  37946 116.6638232  4.83 37.5174545  4.75  360.0 1.002  30   3.72   3.54 1.155 1.074
2016.190811  41704 127.5648882  4.91 60.7176834  4.82  161.0 1.108  29   6.19   5.80 1.070 1.083
2016.190817  41704 127.5648890  4.96 60.7176894  4.84  142.0 1.108  29   5.61   5.71 1.071 1.103
2016.190832  44127 134.7989149  4.93 48.0408696  4.84  203.0 1.028  29   4.02   4.82 1.065 1.107
2016.190840  44127 134.7989107  4.94 48.0408702  4.76  211.0 1.027  30   5.73   3.71 1.036 1.110
2016.190857  44390 135.6359563  4.94 67.6296979  5.04  174.0 1.184  26   5.45   8.52 1.049 1.050
2016.190863  44390 135.6359563  5.11 67.6297000  4.94  172.0 1.184  26   8.58   6.54 1.078 1.066
2016.190882  45915 140.4302735  4.69 56.6991688  4.54  368.0 1.076  28   6.01   5.11 1.012 1.125
2016.190892  45915 140.4302712  5.02 56.6991708  4.85  215.0 1.075  29   6.04   3.11 1.021 1.072
2016.190912  46733 142.8831746  4.82 63.0619876  4.92  297.0 1.131  27   2.00   6.21 1.046 1.034
2016.190922  46733 142.8831727  5.06 63.0619872  5.06  307.0 1.130  29   5.05   5.83 1.201 1.046
2016.190939  47965 146.6319401  4.96 57.1282198  4.89  174.0 1.078  30   3.95   4.84 1.068 1.083
2016.190946  47965 146.6319403  4.83 57.1282200  4.75  205.0 1.078  30   4.93   4.91 1.020 1.078
2016.190963  48319 147.7447452  4.93 59.0380589  4.98  318.0 1.093  29   5.71   8.27 1.039 1.068
2016.190975  48319 147.7447442  5.02 59.0380577  4.83  315.0 1.093  30   9.07   6.46 0.981 1.062
2016.190996  50372 154.2731416  5.03 42.9141954  4.74  324.0 1.010  29   7.01   1.64 1.105 1.117
2016.191008  50372 154.2731418  4.91 42.9141951  4.74  353.0 1.009  28   4.39   3.18 1.131 1.138
2016.191030  51233 156.9702123  5.39 36.7067964  5.11  384.0 1.000  30  12.66  10.20 1.225 1.108
2016.191044  51233 156.9702137  5.25 36.7067949  4.91  407.0 1.000  30  11.57   7.37 1.188 1.091
2016.191066  53910 165.4609782  4.49 56.3825851  4.43  367.0 1.074  28   4.70   4.75 1.139 1.088
2016.191079  53910 165.4609778  4.63 56.3825880  4.51  326.0 1.073  28   7.64   6.70 1.158 1.097
2016.191128  56211 172.8503973  4.66 69.3309936  4.50  281.0 1.208  26   7.04   4.71 1.223 1.049
2016.191138  56211 172.8503961  4.59 69.3309934  4.43  283.0 1.207  25   6.26   3.02 1.210 1.041
2016.191155  57399 176.5116319  5.40 47.7795353  5.31  209.0 1.026  23  11.85  11.72 1.243 1.093
2016.191163  57399 176.5116347  5.44 47.7795348  5.44  194.0 1.025  23  12.74  13.42 1.140 1.091
2016.191180  58001 178.4583787  4.60 53.6948059  4.89  282.0 1.055  26   5.55  10.42 1.131 1.062
2016.191190  58001 178.4583765  4.94 53.6948059  5.73  310.0 1.054  27  10.04  18.05 1.268 1.049
2016.191211  59774 183.8573625  5.20 57.0326646  4.84  344.0 1.078  29  10.33   4.78 1.153 1.078
2016.191223  59774 183.8573626  4.85 57.0326623  4.72  360.0 1.077  30   6.24   5.11 1.143 1.113
2016.191262  62223 191.2825915  4.58 45.4403156  4.71  523.0 1.018  27   7.43   9.87 1.133 1.063
2016.191278  62223 191.2825910  4.94 45.4403157  4.73  398.0 1.017  26  10.20   8.16 1.166 1.072
2016.191298  63125 194.0056054  5.43 38.3186283  5.09  276.0 1.002  24  11.62   8.89 1.226 1.117
2016.191308  63125 194.0056029  5.02 38.3186280  5.06  279.0 1.002  22   5.93   7.91 1.188 1.076
2016.191355  66738 205.1843242  5.07 54.6815878  5.12  223.0 1.063  30   8.56  10.46 1.185 1.065
2016.191363  66738 205.1843213  5.23 54.6815885  5.26  204.0 1.062  25   7.40   8.74 1.283 1.046
2016.191380  67301 206.8843275  4.64 49.3132069  4.71  265.0 1.033  29   7.14   8.79 1.235 1.043
2016.191389  67301 206.8843269  4.82 49.3132054  4.80  262.0 1.032  30   9.89  10.12 1.231 1.049
2016.191412  67627 207.8580853  4.64 64.7232782  4.65  412.0 1.148  25   5.04   5.39 1.329 1.041
2016.191427  67627 207.8580844  4.49 64.7232789  4.52  454.0 1.148  23   3.23   4.42 1.249 1.026
2016.191454  69373 213.0163737  5.48 69.4323261  5.22  604.0 1.208  30  14.72  11.72 1.264 1.031
2016.191474  69373 213.0163691  5.73 69.4323259  5.17  542.0 1.208  26  14.88   7.98 1.203 1.034
2016.191498  71075 218.0188192  5.24 38.3089341  5.51  304.0 1.001  29  11.39  14.60 1.238 1.023
2016.191509  71075 218.0188178  5.73 38.3089328  5.08  312.0 1.002  28  15.62   8.00 1.316 1.068
2016.191532  73555 225.4862715  4.77 40.3904351  4.70  240.0 1.005  30   4.12   4.58 1.106 1.077
2016.191540  73555 225.4862720  5.07 40.3904325  4.97  187.0 1.005  28   4.61   4.16 1.191 1.073
2016.191565  75097 230.1818750  4.93 71.8341033  5.01  351.0 1.246  28   6.59   8.10 1.176 1.034
2016.191577  75097 230.1818713  4.81 71.8341036  4.90  310.0 1.245  27   4.25   5.09 1.147 1.056
2016.191600  76307 233.8123051  4.72 39.0101064  4.66  478.0 1.003  29   4.34   3.58 1.064 1.047
2016.191614  76307 233.8123076  5.12 39.0101065  5.01  326.0 1.002  29   5.85   3.39 1.145 1.034
2016.191635  77907 238.6574998  5.07 43.1388573  4.96  368.0 1.010  28   5.73   5.80 1.266 1.106
2016.191648  77907 238.6575022  4.95 43.1388578  4.87  416.0 1.010  29   5.23   4.31 1.249 1.053
2016.191671  79804 244.3140075  4.90 59.7551364  4.88  303.0 1.100  30   5.26   5.23 1.216 1.043
2016.191682  79804 244.3140052  4.94 59.7551400  5.02  284.0 1.099  29   3.09   5.96 1.280 1.053
2016.191701  80704 247.1607971  4.63 41.8816485  4.96  384.0 1.007  26   8.57  12.58 1.159 1.028
2016.191717  80704 247.1607984  4.60 41.8816489  4.73  495.0 1.007  27   9.62  11.38 1.075 1.073
2016.193357  34912 108.3475458  4.93 51.4288106  4.87  500.0 1.044  30   4.65   2.70 1.347 1.011
2016.193374  34912 108.3475483  4.72 51.4288115  4.72  500.0 1.042  32   2.97   2.59 1.194 1.011
2016.193424  37946 116.6638258  4.95 37.5174525  4.96  414.0 1.003  30   2.44   3.58 1.349 1.013
2016.193440  37946 116.6638241  4.83 37.5174550  4.78  464.0 1.002  30   2.27   2.03 1.278 1.039
2016.193489  41075 125.7086575  5.06 43.1876787  5.07  559.0 1.013  27   8.28   8.57 1.753 1.017
2016.193507  41075 125.7086587  5.29 43.1876787  5.13  481.0 1.011  28   8.70   5.84 1.914 1.018
2016.193629  46853 143.2074383  5.22 51.6748869  5.85  652.0 1.044  27  12.33  18.43 1.716 1.015
2016.193648  46853 143.2074395  6.13 51.6748881  5.57  454.0 1.043  29  20.49  15.18 1.613 1.017
2016.193673  47965 146.6319408  5.07 57.1282184  4.96  542.0 1.078  29  10.02   8.14 1.487 1.014
2016.193692  47965 146.6319442  5.13 57.1282182  5.10  560.0 1.077  29  10.11   9.51 1.594 1.011
2016.193719  50372 154.2731395  5.56 42.9141968  5.65  638.0 1.010  28  10.55  11.74 1.739 1.010
2016.193750  51233 156.9702120  6.47 36.7067917  6.34  750.0 1.001  26  21.18  20.25 1.661 1.028
2016.193776  51233 156.9702118  6.11 36.7067956  5.63  846.0 1.001  24  18.50  14.35 1.578 1.024
2016.193809  53910 165.4609815  6.12 56.3825868  5.44  654.0 1.073  27  22.01  16.49 1.528 1.020
2016.193830  53910 165.4609838  5.58 56.3825866  5.45  579.0 1.072  27  17.16  15.96 1.561 1.018
2016.193858  56211 172.8504009  5.10 69.3309940  5.44  540.0 1.208  26  10.29  13.94 1.962 1.045
2016.193880  56211 172.8503984  4.78 69.3309914  5.05  715.0 1.207  26   8.18  11.58 1.835 1.014
2016.196037  31579  99.1368238  5.05 38.4454168  5.05  566.0 1.003  39   3.45   3.06 1.578 1.015
2016.196057  31579  99.1368208  4.89 38.4454158  4.91  635.0 1.002  41   2.87   3.72 1.534 1.011
2016.196099  34912 108.3475474  5.37 51.4288110  5.40  666.0 1.043  28   5.08   5.51 1.882 1.013
2016.196370  46853 143.2074376  5.56 51.6748842  5.71  414.0 1.043  27  13.16  14.55 1.687 1.023
2016.196385  46853 143.2074376  5.46 51.6748853  5.94  450.0 1.043  27  12.44  17.30 1.659 1.016
2016.197156  80331 245.9977251  5.23 61.5144676  4.92  689.0 1.116  27  14.12  10.65 1.816 1.018
2016.197177  80331 245.9977219  4.86 61.5144679  4.80  519.0 1.115  29  10.86  10.02 1.584 1.033
2016.198835  34912 108.3475458  5.38 51.4288113  5.39  725.0 1.042  27   3.34   3.10 1.949 1.016
2016.198958  41075 125.7086588  5.91 43.1876800  5.38  865.0 1.012  29  17.65  11.57 1.903 1.015
2016.198986  41075 125.7086547  5.56 43.1876778  5.48  829.0 1.010  28  12.93  11.96 2.228 1.028
2016.199114  46853 143.2074384  5.49 51.6748875  6.02  666.0 1.043  28  13.69  18.99 1.692 1.013
2016.199135  46853 143.2074387  5.94 51.6748871  5.88  603.0 1.043  29  15.85  15.17 1.706 1.023
2016.199281  54539 167.4154674  9.40 44.4983758 10.90  604.0 1.014  16  32.64  39.36 2.076 1.028
2016.199303  54539 167.4154694  8.66 44.4983736 16.10  741.0 1.013  16  29.45  61.77 1.999 1.028
2016.199340  56211 172.8503945  4.78 69.3309943  4.82  829.0 1.207  26   8.03   8.50 1.798 1.020
2016.199367  56211 172.8503918  5.04 69.3309939  5.16  797.0 1.207  26  10.25  11.50 1.878 1.035
2016.199715  73199 224.3949989  5.29 65.9326004  5.79  500.0 1.163  24  12.66  16.98 1.832 1.042
2016.199733  73199 224.3950079  6.26 65.9325991  5.97  588.0 1.162  25  20.21  17.81 1.745 1.033
2016.199868  80331 245.9977229  4.53 61.5144698  4.51  865.0 1.117  23   6.13   5.45 1.737 1.033
2016.199892  80331 245.9977227  4.60 61.5144715  4.80  563.0 1.115  28   5.93   9.23 1.618 1.021
2016.201910  50801 155.5817530  4.52 41.4996717  4.42  808.0 1.009  23   8.76   7.47 1.495 1.019
2016.201935  50801 155.5817508  4.53 41.4996681  4.29  661.0 1.006  20   7.70   4.17 1.519 1.018
2016.201983  53910 165.4609789  5.27 56.3825843  5.87  681.0 1.074  29  12.81  18.92 1.641 1.022
2016.202007  53910 165.4609803  5.09 56.3825864  4.90  690.0 1.072  26  11.62   9.19 1.490 1.018
2016.202095  58001 178.4583759  5.96 53.6948076  5.90  717.0 1.055  22  18.34  17.91 1.498 1.026
2016.202117  58001 178.4583720  6.77 53.6948053  7.73  564.0 1.054  20  21.44  27.09 1.593 1.031
2016.202192  62956 193.5081987  6.66 55.9597924  7.21  405.0 1.072  21  22.01  25.42 1.627 1.033
2016.202207  62956 193.5081982  6.35 55.9597923  6.50  436.0 1.070  20  19.70  20.70 1.576 1.029
2016.202280  66738 205.1843185  6.94 54.6815876  7.16  450.0 1.063  23  22.14  23.69 1.584 1.025
2016.202297  66738 205.1843200  6.77 54.6815857  7.81  514.0 1.061  20  18.79  25.50 1.586 1.044
2016.202353  69373 213.0163662  9.02 69.4323293  6.36  833.0 1.209  25  35.24  14.79 1.462 1.049
2016.202387  71075 218.0188138  6.83 38.3089389  7.89  725.0 1.004  25  20.59  28.53 1.782 1.029
2016.202414  71075 218.0188102  8.33 38.3089371 14.23  834.0 1.002  20  24.98  57.33 2.273 1.030
2016.202447  73199 224.3950214 10.44 65.9326001  5.78  750.0 1.163  23  44.59  15.78 1.888 1.029
2016.202471  73199 224.3950014  5.98 65.9326019  6.32  646.0 1.162  26  19.31  21.91 1.555 1.045
2016.202545  77907 238.6575017  4.78 43.1388586  4.77  652.0 1.011  26   2.40   3.48 1.147 1.045
2016.202564  77907 238.6575006  4.97 43.1388580  5.03  477.0 1.010  29   5.05   7.06 1.192 1.040
2016.202584  79804 244.3140062  4.80 59.7551377  4.78  277.0 1.101  30   4.62   4.49 1.078 1.040
2016.202593  79804 244.3140067  4.89 59.7551397  4.85  215.0 1.100  29   4.19   3.24 1.059 1.029
2016.202608  80331 245.9977291  4.53 61.5144708  4.60  144.0 1.116  27   1.92   5.06 1.022 1.025
2016.202614  80331 245.9977286  4.59 61.5144708  4.52  165.0 1.116  30   6.00   4.37 1.057 1.023
2016.202632  80704 247.1607980  4.32 41.8816505  4.29  308.0 1.007  27   4.96   4.23 0.970 1.012
2016.202643  80704 247.1607987  4.33 41.8816507  4.36  305.0 1.007  26   4.19   4.70 1.042 1.018
2016.204253  31579  99.1368224  4.96 38.4454146  4.91  329.0 1.002  36   2.29   3.10 1.240 1.059
2016.204282  34912 108.3475475  4.89 51.4288108  4.84  500.0 1.044  29   3.10   1.33 1.225 1.038
2016.204339  37946 116.6638250  4.95 37.5174521  4.92  379.0 1.004  30   2.74   2.88 1.159 1.039
2016.204408  41075 125.7086566  5.06 43.1876777  5.33  250.0 1.013  28   3.82  10.06 1.211 1.037
2016.204484  44127 134.7989082  4.51 48.0408693  4.49  814.0 1.028  30   5.39   5.48 1.208 1.033
2016.204520  44390 135.6359585  4.76 67.6297000  4.87  305.0 1.184  28   7.12   8.67 1.073 1.028
2016.204544  45915 140.4302675  4.73 56.6991678  4.71  346.0 1.075  28   5.34   5.53 0.993 1.041
2016.204572  46733 142.8831753  4.58 63.0619889  4.50  521.0 1.130  29   4.98   2.94 0.949 1.034
2016.204601  48319 147.7447401  4.96 59.0380561  4.84  517.0 1.093  26   8.16   6.24 1.068 1.030
2016.204627  50372 154.2731389  5.14 42.9141950  5.04  270.0 1.012  30   6.61   5.05 0.992 1.040
2016.204650  50801 155.5817543  4.22 41.4996695  4.20  378.0 1.007  24   5.03   4.95 1.141 1.053
2016.204722  54539 167.4154684  4.93 44.4983674  5.69  203.0 1.017  15   8.25  13.90 1.091 1.057
2016.204747  54522 167.3292513  5.14 36.3092747  4.76  461.0 1.001  26  10.56   4.42 1.167 1.037
2016.204779  56211 172.8503947  4.70 69.3309917  4.49  360.0 1.208  27   8.11   4.06 1.198 1.026
2016.204810  57399 176.5116291  4.64 47.7795323  4.49  722.0 1.026  23   8.84   6.89 1.155 1.024
2016.204842  58001 178.4583773  6.46 53.6948054  6.98  393.0 1.054  30  26.08  29.93 1.089 1.050
2016.204870  59774 183.8573617  4.67 57.0326625  4.70  532.0 1.077  29   4.69   6.01 1.032 1.041
2016.204907  62223 191.2825897  6.52 45.4403164  5.77  335.0 1.019  22  21.43  16.30 1.153 1.046
2016.204931  62956 193.5081924  4.99 55.9597929  5.64  255.0 1.071  26  12.18  18.00 1.225 1.029
2016.204954  63125 194.0055995  5.00 38.3186260  5.21  409.0 1.002  22   7.88  10.55 1.170 1.023
2016.205007  66738 205.1843155  5.87 54.6815843  5.71  220.0 1.063  22  14.15  12.04 1.246 1.060
2016.205025  67301 206.8843207  4.95 49.3132056  4.83  137.0 1.034  27   8.77   7.57 0.973 1.050
2016.205049  67627 207.8580853  4.55 64.7232781  4.90  439.0 1.149  25   4.00   9.71 1.200 1.028
2016.205083  69373 213.0163700  4.80 69.4323269  4.96  473.0 1.209  28   5.69   8.00 1.062 1.038
2016.205110  71075 218.0188178  5.44 38.3089351  6.08  305.0 1.005  29  13.57  20.30 1.190 1.064
2016.205136  70692 216.8816031  4.80 75.6960918  5.23  459.0 1.313  27   7.13  12.56 1.189 1.054
2016.205160  73199 224.3949959  4.76 65.9326000  4.85  201.0 1.164  26   7.57   9.05 1.118 1.028
2016.205210  75458 231.2323333  4.46 58.9661484  4.38  389.0 1.095  24   4.28   2.41 1.134 1.037
2016.205239  76307 233.8123054  4.97 39.0101058  4.85  452.0 1.004  28   5.93   3.26 1.146 1.041
2016.205268  77907 238.6575016  4.89 43.1388577  4.83  396.0 1.012  25   3.79   3.93 1.138 1.058
2016.205306  79804 244.3140089  4.91 59.7551383  4.82  201.0 1.102  30   4.42   3.67 0.981 1.063
2016.205327  80331 245.9977275  4.94 61.5144693  4.82  219.0 1.117  29   9.38   6.74 1.310 1.027
2016.205354  80704 247.1607978  4.46 41.8816483  4.67  458.0 1.007  25   3.94   7.99 1.277 1.021
2016.206996  33694 105.0182626  5.02 76.9773480  5.05  456.0 1.341  30   3.91   4.33 1.363 1.021
2016.207013  33694 105.0182488  4.98 76.9773493  5.01  508.0 1.340  30   3.68   5.22 1.388 1.055
2016.207039  34912 108.3475476  4.73 51.4288117  4.69  418.0 1.042  32   1.57   2.92 1.126 1.060
2016.207052  34912 108.3475486  4.89 51.4288118  4.82  344.0 1.041  31   2.46   1.49 1.149 1.057
2016.207074  37946 116.6638257  4.72 37.5174544  4.63  409.0 1.004  29   3.03   1.62 1.141 1.085
2016.207087  37946 116.6638255  4.91 37.5174539  4.86  311.0 1.002  30   2.54   2.69 1.160 1.059
2016.207135  41075 125.7086567  4.83 43.1876782  4.73  193.1 1.013  27   3.87   3.26 1.078 1.086
2016.207142  41075 125.7086555  4.88 43.1876789  4.80  174.0 1.012  29   4.27   5.09 1.063 1.100
2016.207209  44127 134.7989069  4.50 48.0408688  4.42  364.0 1.028  30   4.17   3.39 0.945 1.088
2016.207221  44127 134.7989072  4.56 48.0408700  4.45  360.0 1.027  30   4.64   2.72 0.960 1.082
2016.207246  44390 135.6359537  4.52 67.6296980  4.73  416.0 1.184  28   6.35   9.92 1.042 1.035
2016.207260  44390 135.6359524  4.65 67.6296984  4.60  343.0 1.184  25   4.93   2.91 1.146 1.028
2016.207286  45915 140.4302724  4.40 56.6991685  4.38  598.0 1.074  28   3.73   4.13 0.966 1.048
2016.207304  45915 140.4302727  4.56 56.6991683  4.61  453.0 1.074  27   2.41   4.64 1.023 1.032
2016.207324  48319 147.7447383  5.15 59.0380561  5.11  291.0 1.094  28   7.06   7.52 1.061 1.042
2016.207335  48319 147.7447391  4.92 59.0380573  4.82  350.0 1.093  28   7.22   5.30 0.998 1.048
2016.207356  50372 154.2731392  4.92 42.9141948  4.85  288.0 1.012  29   3.75   3.68 0.992 1.072
2016.207367  50372 154.2731399  4.92 42.9141949  4.81  305.0 1.011  29   4.49   3.39 0.999 1.066
2016.207397  50801 155.5817527  4.28 41.4996687  4.18  172.0 1.006  27   5.80   4.47 0.906 1.088
2016.207405  50801 155.5817531  4.14 41.4996699  4.13  213.0 1.006  27   4.80   4.87 0.850 1.053
2016.207437  53910 165.4609764  4.58 56.3825860  4.42  202.0 1.075  28   6.05   4.01 0.957 1.119
2016.207445  53910 165.4609788  4.58 56.3825871  4.54  210.0 1.074  28   3.99   4.55 0.997 1.066
2016.207464  54522 167.3292525  4.56 36.3092754  4.45  428.0 1.002  29   4.40   3.84 0.995 1.116
2016.207475  54522 167.3292534  5.16 36.3092785  5.12  214.0 1.001  29   5.63   7.23 1.118 1.101
2016.207492  54539 167.4154696  5.06 44.4983658  4.48  142.0 1.013  21  11.80   5.69 0.893 1.081
2016.207497  54539 167.4154731  5.41 44.4983667  5.43  111.0 1.013  21  12.49  13.40 1.061 1.117
2016.207523  57399 176.5116329  4.72 47.7795371  4.50  218.0 1.027  23   6.21   2.87 0.946 1.090
2016.207532  57399 176.5116344  5.00 47.7795389  4.66  242.0 1.026  24  10.38   6.15 1.046 1.067
2016.207548  58001 178.4583765  4.72 53.6948053  4.56  293.0 1.056  26   8.98   6.81 1.032 1.051
2016.207559  58001 178.4583737  4.78 53.6948050  4.50  269.0 1.055  29  10.18   5.68 1.024 1.040
2016.207594  59774 183.8573603  4.56 57.0326635  4.47  517.0 1.078  30   5.27   4.54 0.976 1.088
2016.207621  60998 187.5270328  5.17 69.2008816  5.09  180.0 1.206  28   3.74   4.06 1.147 1.070
2016.207629  60998 187.5270297  4.99 69.2008786  4.93  252.0 1.205  29   5.62   5.56 1.154 1.061
2016.207649  62223 191.2825898  5.36 45.4403154  5.12  348.0 1.017  28  14.96  12.86 1.096 1.057
2016.207662  62223 191.2825906  4.79 45.4403163  4.57  369.0 1.016  28   9.69   7.53 1.081 1.126
2016.207708  63024 193.7353832  4.81 47.1966883  4.78  252.0 1.022  24   6.23   6.78 0.933 1.061
2016.207751  67301 206.8843250  4.61 49.3132071  4.71  178.0 1.034  28   4.40   6.55 1.117 1.028
2016.207759  67301 206.8843248  4.68 49.3132082  4.54  233.0 1.033  28   6.78   4.73 1.172 1.059
2016.207777  67627 207.8580855  4.82 64.7232789  4.72  244.0 1.149  28   7.77   5.85 1.158 1.019
2016.207787  67627 207.8580838  4.36 64.7232789  4.38  318.0 1.149  29   4.31   4.69 0.929 1.031
2016.207806  69373 213.0163723  5.00 69.4323265  4.97  254.0 1.210  29   6.23   4.29 0.984 1.032
2016.207816  69373 213.0163718  4.99 69.4323277  5.00  298.0 1.209  30   7.13   6.84 1.005 1.030
2016.207834  70692 216.8816058  5.01 75.6960901  5.00  201.0 1.314  28   4.45   4.20 1.087 1.035
2016.207843  70692 216.8816020  5.06 75.6960887  5.04  236.0 1.314  29   7.01   6.38 1.148 1.053
2016.207861  71075 218.0188157  5.00 38.3089357  4.94  228.0 1.002  28   6.30   6.24 1.125 1.053
2016.207870  71075 218.0188169  5.01 38.3089372  4.84  237.0 1.002  27   6.33   3.59 1.158 1.062
2016.207896  73555 225.4862711  4.55 40.3904349  4.58  323.0 1.007  30   4.95   6.43 1.095 1.064
2016.207908  73555 225.4862714  4.58 40.3904343  4.49  336.0 1.006  29   3.72   2.67 1.164 1.087
2016.207923  73199 224.3949963  4.54 65.9326016  4.61  126.0 1.162  26   5.22   6.85 0.867 1.034
2016.207928  73199 224.3949984  4.66 65.9326023  4.59  114.0 1.162  27   5.53   5.65 0.959 1.099
2016.207943  75097 230.1818685  4.94 71.8341044  4.92  152.0 1.246  29   5.53   4.51 0.882 1.018
2016.207949  75097 230.1818727  4.85 71.8341053  4.88  161.0 1.245  28   3.64   4.32 0.863 1.027
2016.207964  75458 231.2323333  4.69 58.9661474  4.58  162.0 1.093  28   5.62   3.93 0.992 1.059
2016.207972  75458 231.2323332  4.53 58.9661477  4.43  209.0 1.092  29   5.54   3.87 0.963 1.064
2016.207990  76307 233.8123072  5.03 39.0101051  4.81  286.0 1.002  30   5.94   3.20 1.027 1.112
2016.208001  76307 233.8123076  4.95 39.0101073  4.84  294.0 1.002  30   4.38   2.68 1.065 1.080
2016.208024  77907 238.6575037  5.13 43.1388585  4.95  269.0 1.010  29   4.84   2.28 1.163 1.095
2016.208035  77907 238.6575018  4.83 43.1388565  4.65  336.0 1.010  30   5.05   2.38 1.045 1.109
2016.208050  79804 244.3140039  5.00 59.7551367  5.00  130.0 1.100  30   4.09   3.75 1.020 1.103
2016.208056  79804 244.3140004  4.67 59.7551342  4.66  166.0 1.100  30   2.89   2.30 0.849 1.036
2016.208072  80704 247.1607992  4.31 41.8816477  4.38  184.0 1.008  27   4.42   5.19 0.969 1.099
2016.208081  80704 247.1607971  4.18 41.8816502  4.30  264.0 1.008  29   3.15   5.91 0.912 1.042
2016.208095  81497 249.6865279  4.88 48.9284622  4.81  126.0 1.030  30   4.24   3.46 0.814 1.071
2016.208116  82172 251.8322925  4.73 42.2387989  4.69  271.0 1.008  29   1.79   1.80 0.848 1.045
2016.208125  82172 251.8322934  4.78 42.2387986  4.73  207.0 1.008  30   2.20   1.97 0.808 1.054
2016.250847  41400 126.6829943  5.15 12.6541382  5.10  708.0 1.085  26   5.48   5.13 1.782 1.038
2016.250873  41400 126.6829929  4.99 12.6541400  4.76  857.0 1.083  28   8.00   3.16 1.594 1.044
2016.250904  43813 133.8479795  4.74  5.9456299  4.61  386.0 1.148  29   8.71   6.91 1.405 1.056
2016.250918  43813 133.8479781  4.63  5.9456307  4.84  385.0 1.147  29   6.16  10.16 1.425 1.047
2016.250958  46146 141.1634086  4.89 26.1821149  4.96  559.0 1.014  29   5.93   7.96 1.361 1.036
2016.250976  46146 141.1634087  5.27 26.1821098  5.17  509.0 1.013  29   9.26   7.79 1.486 1.024
2016.250999  47908 146.4625762  4.62 23.7742061  4.80  404.0 1.022  25   5.25   8.72 1.468 1.037
2016.251014  47908 146.4625763  4.73 23.7742055  4.50  421.0 1.021  26   8.65   5.24 1.395 1.061
2016.251044  49583 151.8331278  5.73 16.7626606  5.88  927.0 1.056  29  14.68  16.74 1.845 1.046
2016.251078  49583 151.8331271  6.53 16.7626605  6.40 1080.0 1.055  29  23.04  22.01 1.853 1.028
2016.251118  53229 163.3283615  8.41 34.2136366  8.18  882.0 1.003  20  30.57  29.29 2.186 1.019
2016.251146  53229 163.3283591  7.09 34.2136393 12.83  801.0 1.000  19  21.91  51.53 2.260 1.027
2016.251182  55219 169.6196013 12.36 33.0944320 15.75  845.0 1.002  17  46.67  61.66 2.500 1.026
2016.251578  72105 221.2464791  6.64 27.0743286  6.86  576.0 1.011  24  23.63  25.13 2.161 1.028
2016.251596  72105 221.2464801  7.48 27.0743209  5.80  489.0 1.010  22  27.21  15.72 2.285 1.015
2016.251626  74666 228.8761373  9.65 33.3143266  6.85  796.0 1.002  27  43.17  24.77 2.254 1.019
2016.251651  74666 228.8761358  8.69 33.3143252  8.73  705.0 1.001  27  35.71  36.05 2.698 1.025
2016.253623  43813 133.8479780  4.66  5.9456286  4.45  268.0 1.150  28   6.44   4.15 1.275 1.145
2016.253633  43813 133.8479779  4.59  5.9456293  4.51  282.0 1.148  29   5.82   6.30 1.182 1.139
2016.253665  45058 137.6615975  4.11 30.9629833  4.03  490.0 1.004  27   3.74   1.76 1.037 1.081
2016.253681  45058 137.6615982  4.11 30.9629827  4.06  451.0 1.003  27   3.68   3.23 1.013 1.077
2016.253700  46750 142.9300319  5.05 22.9678163  4.79  160.0 1.025  30   8.91   6.01 0.975 1.124
2016.253706  46750 142.9300319  5.03 22.9678169  4.94  139.0 1.025  30   6.70   7.66 1.004 1.130
2016.253722  47908 146.4625764  4.58 23.7742064  4.61  199.0 1.023  26   4.46   6.34 1.136 1.125
2016.253730  47908 146.4625767  4.57 23.7742068  4.56  221.0 1.022  26   6.16   7.41 1.048 1.126
2016.253745  49029 150.0532109  4.94  8.0441194  4.68  229.0 1.128  30   7.91   5.46 1.113 1.158
2016.253753  49029 150.0532125  5.48  8.0441190  5.13  178.0 1.127  30  12.38   9.45 1.204 1.117
2016.253772  49583 151.8331287  5.04 16.7626577  4.84  394.0 1.056  28   6.08   4.09 1.175 1.110
2016.253787  49583 151.8331309  4.95 16.7626606  5.08  415.0 1.055  29   4.72   9.31 1.164 1.081
2016.253839  53229 163.3283639  5.43 34.2136395  5.33  156.0 1.004  24   9.62   9.58 1.183 1.079
2016.253846  53229 163.3283618  5.03 34.2136356  5.29  224.0 1.003  23   6.83  10.53 1.187 1.047
2016.253865  53449 164.0060138  4.54  6.1853381  4.41  354.0 1.146  28   4.96   3.40 1.145 1.102
2016.253877  53449 164.0060134  4.67  6.1853381  4.49  314.0 1.144  28   7.71   5.76 1.122 1.115
2016.253896  54951 168.8008257  4.78 23.0954837  4.46  290.0 1.025  20   8.26   4.60 1.032 1.097
2016.253906  54951 168.8008262  4.85 23.0954813  4.53  259.0 1.024  20   8.36   5.18 1.065 1.126
2016.253924  56779 174.6150094  5.04  8.1343232  5.00  148.0 1.129  22   4.82   5.78 1.140 1.091
2016.253930  56779 174.6150097  4.99  8.1343194  4.79  169.0 1.128  20   6.37   4.28 1.046 1.105
2016.253962  57757 177.6771672  5.32  1.7635013  4.82  378.0 1.202  25  11.76   5.93 1.287 1.103
2016.253975  57757 177.6771665  5.73  1.7634986  5.02  340.0 1.200  27  15.90   8.54 1.290 1.101
2016.253996  58948 181.3011865  4.89  8.7331691  4.82  327.0 1.119  29   4.28   5.56 1.164 1.118
2016.254007  58948 181.3011861  5.10  8.7331689  5.07  316.0 1.118  30   8.39   8.80 1.145 1.067
2016.254026  60742 186.7340435  5.09 28.2680577  4.94  308.0 1.010  21   6.02   3.66 1.147 1.058
2016.254038  60742 186.7340426  4.79 28.2680600  4.99  368.0 1.009  22   3.76   8.58 1.081 1.093
2016.254087  63355 194.7308362  4.95 17.4095956  4.68  216.0 1.053  30   8.05   3.68 0.960 1.096
2016.254095  63355 194.7308369  5.12 17.4095955  5.03  182.0 1.052  29   6.25   6.66 1.084 1.101
2016.254114  64022 196.7948829  4.70 27.6244259  4.60  407.0 1.010  30   7.22   6.27 0.955 1.082
2016.254125  64022 196.7948811  4.97 27.6244250  4.81  232.0 1.009  28   7.66   5.38 0.893 1.055
2016.254170  67459 207.3689018  5.13 15.7980870  5.05  105.0 1.066  30  10.41  10.57 0.934 1.112
2016.254174  67459 207.3689037  5.41 15.7980883  4.89   96.0 1.065  29  12.00   5.53 0.972 1.119
2016.254187  67665 207.9477006  5.11 34.4440936  5.17  112.0 1.002  29   8.29  10.29 0.990 1.073
2016.254193  67665 207.9477010  4.86 34.4440912  4.75  139.0 1.002  27   6.19   4.75 0.929 1.059
2016.254225  69673 213.9100788  4.44 19.1733914  5.18   39.0 1.045  16   7.50  13.06 0.782 1.055
2016.254228  69673 213.9100810  4.28 19.1733897  4.07   48.0 1.044  17   6.45   4.08 0.740 1.107
2016.254251  71053 217.9569306  4.79 30.3719822  4.62  117.0 1.008  29   5.23   3.04 0.887 1.116
2016.254256  71053 217.9569319  4.93 30.3719798  4.90   85.0 1.007  30   2.93   5.33 0.886 1.084
2016.254272  71995 220.8556090  5.06 26.5277807  4.95  117.0 1.016  28   3.74   4.45 1.001 1.105
2016.254277  71995 220.8556104  5.03 26.5277834  4.82  146.0 1.015  28   4.91   2.75 1.029 1.127
2016.254293  72105 221.2464868  6.04 27.0743190  4.60  161.0 1.012  27  21.08   6.99 1.259 1.105
2016.254299  72105 221.2464876  4.67 27.0743184  4.48  148.0 1.011  29   9.95   7.62 0.972 1.069
2016.254315  73568 225.5270930  4.85 25.0079169  4.80  290.0 1.020  29   4.83   4.91 0.957 1.066
2016.254325  73568 225.5270943  4.98 25.0079169  4.88  256.0 1.018  29   6.59   5.06 0.936 1.051
2016.254341  74666 228.8761393  4.67 33.3143324  4.64  201.0 1.004  29   5.90   6.46 0.920 1.072
2016.254347  74666 228.8761376  5.05 33.3143303  4.91  120.0 1.003  30   8.34   6.25 0.944 1.043
2016.254364  75530 231.4474274  4.83 15.4280015  4.73  322.0 1.066  29   3.65   3.44 1.019 1.095
2016.254375  75530 231.4474275  5.19 15.4280002  4.93  273.1 1.064  29   6.90   5.14 1.150 1.160
2016.254408  77450 237.1846581  4.59 18.1411670  4.52  193.0 1.049  30   3.83   3.61 1.040 1.109
2016.254416  77450 237.1846584  4.51 18.1411645  4.43  231.1 1.048  29   3.84   4.55 1.040 1.135
2016.254431  78159 239.3964907  5.16 26.8776053  4.94  142.0 1.012  28   7.63   3.95 0.922 1.070
2016.254438  78159 239.3964887  4.96 26.8776073  4.87  169.0 1.012  30   6.25   6.68 0.897 1.088
2016.254453  79349 242.9083766  4.87 23.4947462  4.77  213.0 1.024  30   2.47   2.86 0.979 1.094
2016.254461  79349 242.9083767  4.94 23.4947472  4.86  218.0 1.023  30   4.37   4.59 1.042 1.087
2016.254480  80197 245.5892956  4.97 33.7988807  4.77  382.0 1.002  30   8.25   5.35 1.110 1.073
2016.254493  80197 245.5892926  4.96 33.7988811  4.83  320.0 1.001  30   7.13   5.48 1.060 1.054
2016.254511  81693 250.3190659  4.43 31.6047193  4.41  228.0 1.004  28   3.24   3.74 0.937 1.050
2016.254519  81693 250.3190668  4.60 31.6047214  4.45  196.0 1.003  26   5.76   2.75 0.924 1.072
2016.254535  83000 254.4157433  4.43  9.3749839  4.40  204.0 1.115  30   2.99   3.93 0.968 1.094
2016.254542  83000 254.4157445  4.56  9.3749844  4.52  181.0 1.114  30   3.31   4.26 1.052 1.094
2016.254557  83430 255.7829174  4.84 14.0916644  4.81  194.0 1.074  30   2.62   4.68 0.977 1.086
2016.254565  83430 255.7829158  4.98 14.0916645  4.80  173.0 1.073  29   3.82   2.73 1.017 1.128
2016.254580  84379 258.7578698  5.00 24.8384988  4.82  220.0 1.018  30   7.45   2.58 0.969 1.024
2016.254588  84379 258.7578604  5.32 24.8384989  5.15  210.0 1.017  30   5.61   3.42 1.204 1.065
2016.256306  41400 126.6829925  4.73 12.6541387  4.59  671.0 1.085  29   5.38   3.42 1.277 1.097
2016.256325  41400 126.6829918  4.88 12.6541406  4.64  423.0 1.083  29   5.32   2.02 1.190 1.153
2016.256345  43109 131.6929369  5.30  6.4185716  4.98  203.0 1.144  30   8.93   4.28 1.319 1.111
2016.256353  43109 131.6929395  5.17  6.4185723  5.06  250.0 1.142  30   8.28   7.91 1.328 1.095
2016.256371  43813 133.8479774  4.66  5.9456276  4.53  329.0 1.147  28   7.17   6.13 1.227 1.095
2016.256383  43813 133.8479775  4.53  5.9456293  4.35  317.0 1.147  27   5.96   2.97 1.141 1.111
2016.256407  46146 141.1634086  5.03 26.1821111  4.93  307.0 1.016  29   6.36   6.34 1.158 1.096
2016.256419  46146 141.1634106  4.97 26.1821117  4.72  360.0 1.014  29   7.31   4.61 1.174 1.156
2016.256438  46750 142.9300294  5.12 22.9678162  4.96  200.0 1.024  28   8.14   7.87 1.179 1.134
2016.256445  46750 142.9300306  5.30 22.9678164  4.88  208.0 1.024  28  10.44   5.59 1.239 1.143
2016.256471  49029 150.0532123  5.00  8.0441217  4.84  286.0 1.129  29   9.29   9.06 1.183 1.160
2016.256480  49029 150.0532091  5.42  8.0441188  5.05  204.0 1.127  28  11.48   9.05 1.266 1.195
2016.256500  49583 151.8331281  4.92 16.7626577  4.83  381.0 1.056  28   5.73   6.54 1.081 1.122
2016.256512  49583 151.8331310  5.03 16.7626589  5.03  332.0 1.055  29   5.33   8.05 1.105 1.108
2016.256568  53229 163.3283588  5.24 34.2136378  4.99  263.0 1.004  23  10.08   7.20 1.229 1.054
2016.256578  53229 163.3283606  5.45 34.2136373  5.17  248.0 1.003  23  12.39   9.84 1.169 1.060
2016.256602  53449 164.0060132  4.73  6.1853376  4.36  618.0 1.145  27  10.12   4.86 1.255 1.088
2016.256620  53449 164.0060132  4.36  6.1853403  4.39  397.0 1.144  29   3.97   7.11 1.113 1.176
2016.256654  56779 174.6150087  5.12  8.1343204  5.02  160.0 1.129  23   7.35   8.19 1.160 1.154
2016.256660  56779 174.6150087  5.21  8.1343191  5.10  164.0 1.128  23   7.75   8.08 1.213 1.136
2016.256682  57757 177.6771690  5.01  1.7635033  4.86  346.0 1.204  26   5.52   5.17 1.369 1.130
2016.256695  57757 177.6771673  5.23  1.7635010  4.90  363.0 1.201  29  12.01   8.57 1.236 1.110
2016.256715  58948 181.3011853  4.91  8.7331709  4.81  410.0 1.121  30   7.38   6.95 1.175 1.088
2016.256728  58948 181.3011872  5.07  8.7331684  4.91  323.0 1.119  29   7.37   5.54 1.227 1.079
2016.256753  60742 186.7340420  4.67 28.2680588  4.81  562.0 1.011  24   4.95   8.09 1.109 1.059
2016.256769  60742 186.7340426  5.14 28.2680592  5.30  347.0 1.009  23   5.13   8.83 1.306 1.053
2016.256809  63355 194.7308375  5.27 17.4095946  5.00  407.0 1.055  28  11.72   8.90 1.334 1.071
2016.256823  63355 194.7308367  4.98 17.4095948  4.84  374.0 1.053  27   7.12   6.37 1.289 1.106
2016.256844  64022 196.7948821  4.90 27.6244251  4.85  335.0 1.010  30   7.52   7.48 1.055 1.063
2016.256855  64022 196.7948840  5.13 27.6244217  5.00  299.0 1.009  26   5.68   4.06 1.242 1.058
2016.256902  67459 207.3689026  5.92 15.7980888  5.35  158.0 1.066  29  17.20  12.31 1.341 1.119
2016.256909  67459 207.3689031  5.26 15.7980878  5.34  193.0 1.064  26  11.47  13.46 1.195 1.112
2016.256924  67665 207.9476979  5.21 34.4440929  4.92  172.0 1.002  29  10.25   5.92 1.127 1.052
2016.256931  67665 207.9476995  5.45 34.4440933  5.15  177.0 1.001  30  12.32   9.10 1.259 1.077
2016.256955  69673 213.9100797  4.35 19.1733905  4.79   79.0 1.045  16   6.63  10.59 1.007 1.142
2016.256959  69673 213.9100799  4.67 19.1733900  4.23   74.0 1.044  17   9.94   5.93 0.955 1.094
2016.256985  71053 217.9569323  4.93 30.3719820  4.91  112.0 1.007  30   4.85   5.78 1.051 1.058
2016.256990  71053 217.9569325  4.76 30.3719809  4.62  129.0 1.007  30   4.27   3.40 0.983 1.122
2016.257002  71995 220.8556114  5.02 26.5277815  4.91  117.0 1.016  29   5.66   3.86 0.929 1.057
2016.257007  71995 220.8556109  5.02 26.5277812  4.90  124.0 1.016  28   5.61   3.80 0.934 1.073
2016.257037  72208 221.5243727  4.54 15.1318558  4.43  240.0 1.066  27   2.97   3.00 1.047 1.131
2016.257046  72208 221.5243726  4.56 15.1318554  4.46  250.0 1.065  27   4.75   3.93 1.011 1.103
2016.257064  73568 225.5270939  4.87 25.0079179  4.72  309.0 1.017  29   5.21   4.42 1.027 1.132
2016.257075  73568 225.5270947  4.86 25.0079174  4.79  269.0 1.016  30   5.10   4.43 0.925 1.056
2016.257095  75530 231.4474285  4.92 15.4280009  4.77  238.0 1.066  28   4.87   3.59 0.913 1.106
2016.257103  75530 231.4474257  5.04 15.4280012  4.82  219.0 1.065  29   4.72   3.43 0.969 1.163
2016.257118  76267 233.6725621  4.46 26.7142932  4.42  166.0 1.013  29   3.26   3.43 0.862 1.070
2016.257125  76267 233.6725610  4.44 26.7142944  4.39  155.0 1.012  30   2.81   2.85 0.805 1.074
2016.257140  77450 237.1846574  4.47 18.1411663  4.45  157.0 1.049  30   1.66   3.50 0.794 1.085
2016.257147  77450 237.1846574  4.62 18.1411660  4.57  150.0 1.048  30   3.32   3.58 0.940 1.069
2016.257161  78159 239.3964907  5.05 26.8776047  4.97  159.0 1.013  28   3.72   4.14 0.951 1.078
2016.257168  78159 239.3964894  4.91 26.8776045  4.89  196.0 1.012  29   2.93   3.35 0.976 1.035
2016.257186  79349 242.9083778  5.07 23.4947470  5.02  187.0 1.023  30   2.80   5.22 1.038 1.079
2016.257194  79349 242.9083772  4.76 23.4947474  4.72  258.0 1.022  30   2.07   3.03 0.960 1.061
2016.257212  80197 245.5892962  5.03 33.7988803  4.90  240.0 1.002  30   4.73   3.40 1.024 1.076
2016.257222  80197 245.5892988  4.83 33.7988812  4.82  272.0 1.001  30   3.91   3.19 0.977 1.030
2016.257238  81693 250.3190669  4.60 31.6047218  4.51  205.0 1.005  28   5.01   3.52 0.973 1.046
2016.257245  81693 250.3190692  4.56 31.6047212  4.51  202.0 1.004  28   3.44   2.87 0.950 1.047
2016.257262  83000 254.4157419  4.47  9.3749860  4.41  234.0 1.116  29   2.83   2.30 1.095 1.077
2016.257271  83000 254.4157424  4.50  9.3749836  4.42  238.0 1.114  30   3.64   2.68 1.172 1.079
2016.257289  83430 255.7829154  4.61 14.0916640  4.51  370.0 1.074  29   1.10   2.92 1.122 1.155
2016.257300  83430 255.7829143  4.80 14.0916652  4.73  226.0 1.072  30   2.66   1.53 0.973 1.044
2016.257314  84379 258.7578659  4.67 24.8384978  4.60  227.0 1.018  30   2.07   2.48 0.847 1.085
2016.257322  84379 258.7578671  4.87 24.8384990  4.80  176.0 1.017  29   3.38   2.98 0.892 1.066
2016.259042  41400 126.6829932  4.76 12.6541386  4.60  401.0 1.084  29   4.40   2.05 1.090 1.116
2016.259055  41400 126.6829916  4.93 12.6541386  4.77  299.0 1.083  29   4.08   3.42 1.108 1.142
2016.259073  43109 131.6929393  4.91  6.4185724  4.80  192.0 1.144  29   3.05   2.89 1.124 1.114
2016.259080  43109 131.6929408  4.82  6.4185683  4.78  203.0 1.143  30   3.06   4.10 1.065 1.074
2016.259096  43813 133.8479794  4.44  5.9456297  4.39  237.0 1.148  29   3.44   3.79 1.014 1.104
2016.259105  43813 133.8479786  4.52  5.9456298  4.45  211.0 1.147  29   3.74   4.39 1.056 1.135
2016.259132  46146 141.1634106  4.79 26.1821112  4.60  312.0 1.017  29   5.76   2.27 0.927 1.090
2016.259142  46146 141.1634112  5.00 26.1821121  4.88  230.0 1.015  29   5.99   4.13 0.945 1.071
2016.259156  46750 142.9300305  4.96 22.9678193  4.87  135.0 1.026  30   6.01   7.09 0.943 1.135
2016.259162  46750 142.9300325  4.88 22.9678189  4.82  131.0 1.025  27   3.79   4.42 0.917 1.076
2016.259198  49029 150.0532103  4.85  8.0441195  4.76  161.0 1.130  29   5.12   6.03 0.954 1.134
2016.259204  49029 150.0532102  5.19  8.0441215  5.03  133.0 1.129  29   7.29   6.14 1.078 1.112
2016.259218  49637 151.9757475  4.88  9.9972149  4.77  183.0 1.110  28   3.13   4.56 0.982 1.140
2016.259225  49637 151.9757464  5.11  9.9972147  4.82  167.0 1.109  30   8.14   3.57 0.958 1.099
2016.259299  53229 163.3283601  4.85 34.2136388  4.76  213.0 1.004  25   7.21   6.55 0.932 1.066
2016.259306  53229 163.3283601  5.37 34.2136384  5.17  153.0 1.003  25  11.54   8.79 0.988 1.029
2016.259324  53449 164.0060136  4.53  6.1853394  4.43  375.0 1.146  28   5.25   3.94 1.142 1.073
2016.259336  53449 164.0060129  4.40  6.1853390  4.40  335.0 1.144  29   2.22   4.15 1.040 1.073
2016.259357  54951 168.8008246  4.68 23.0954812  4.61  238.0 1.025  18   4.80   4.74 1.055 1.092
2016.259367  54951 168.8008257  4.57 23.0954818  4.58  280.0 1.024  19   4.41   5.44 1.038 1.070
2016.259383  56779 174.6150080  5.34  8.1343162  4.97  161.0 1.130  23  10.61   6.69 1.049 1.093
2016.259389  56779 174.6150080  5.11  8.1343194  5.39  166.0 1.128  21   5.26  11.12 1.222 1.155
2016.259408  57757 177.6771676  4.89  1.7635019  4.88  276.0 1.205  25   4.75   6.24 1.113 1.082
2016.259418  57757 177.6771678  4.93  1.7635027  4.82  262.0 1.203  26   6.21   5.95 1.050 1.093
2016.259436  58948 181.3011867  5.03  8.7331699  4.83  307.0 1.123  29   7.18   4.19 1.094 1.074
2016.259448  58948 181.3011860  4.95  8.7331684  4.89  321.0 1.121  29   4.35   4.47 1.156 1.059
2016.259479  60742 186.7340431  4.90 28.2680599  5.03  414.0 1.011  23   5.24   7.03 1.145 1.033
2016.259493  60742 186.7340422  4.86 28.2680602  4.87  402.0 1.009  22   3.81   4.65 1.090 1.040
2016.259532  63090 193.8987430  4.21  3.3972258  4.31  463.0 1.183  25   6.02   7.78 1.210 1.052
2016.259547  63090 193.8987430  4.41  3.3972268  4.74  379.0 1.180  23   6.82  10.97 1.367 1.054
2016.259581  63950 196.5943164  4.48 22.6159879  4.48  703.0 1.025  27   5.51   6.00 1.182 1.044
2016.259602  63950 196.5943169  4.78 22.6159890  4.63  501.0 1.025  23   7.37   5.31 1.254 1.049
2016.259633  67459 207.3689038  7.10 15.7980920  6.79  196.0 1.066  30  27.00  24.47 1.408 1.033
2016.259642  67459 207.3689053  7.69 15.7980933  7.76  294.0 1.064  30  33.12  33.50 1.416 1.030
2016.259659  67665 207.9476985  5.24 34.4440943  5.33  307.0 1.001  28  10.68  11.85 1.367 1.031
2016.259670  67665 207.9476979  5.33 34.4440954  5.78  292.0 1.000  27  10.82  15.89 1.452 1.037
2016.259687  69673 213.9100792  5.60 19.1733910  6.80  226.0 1.045  14  13.17  19.53 1.421 1.020
2016.259694  69673 213.9100764  6.68 19.1733894  7.14  170.0 1.043  15  19.46  21.75 1.431 1.033
2016.259715  71053 217.9569314  4.89 30.3719798  4.88  273.0 1.007  27   5.47   4.91 1.364 1.025
2016.259725  71053 217.9569318  4.77 30.3719809  4.79  243.0 1.006  28   3.48   3.96 1.235 1.041
2016.259746  71995 220.8556099  4.67 26.5277819  4.75  386.0 1.014  27   3.31   5.91 1.190 1.031
2016.259758  71995 220.8556087  4.74 26.5277813  4.85  273.0 1.013  27   2.22   4.39 1.074 1.052
2016.259778  73568 225.5270941  4.87 25.0079176  4.87  454.0 1.019  28   5.07   4.84 1.104 1.026
2016.259793  73568 225.5270948  4.95 25.0079192  5.03  424.0 1.017  30   5.76   7.19 1.184 1.022
2016.259816  74666 228.8761386  4.89 33.3143312  4.93  177.0 1.002  29   4.18   5.42 1.101 1.039
2016.259823  74666 228.8761396  4.87 33.3143310  4.99  183.0 1.001  30   4.99   7.76 1.078 1.041
2016.259839  76267 233.6725616  4.48 26.7142989  4.62  303.0 1.014  28   3.24   5.15 1.197 1.094
2016.259851  76267 233.6725620  4.50 26.7142951  4.54  319.0 1.013  28   4.02   4.28 1.156 1.041
2016.259878  77450 237.1846566  4.44 18.1411676  4.45  505.0 1.048  28   2.88   3.85 1.283 1.031
2016.259894  77450 237.1846561  4.54 18.1411665  4.45  424.0 1.046  29   4.76   3.68 1.233 1.080
2016.259915  79349 242.9083769  5.02 23.4947480  5.04  322.0 1.024  30   4.00   5.04 1.225 1.023
2016.259927  79349 242.9083767  4.85 23.4947475  4.87  377.0 1.022  30   3.64   4.15 1.188 1.021
2016.259949  80197 245.5892952  4.92 33.7988800  4.91  414.0 1.001  30   4.15   3.94 1.211 1.019
2016.259963  80197 245.5892957  4.81 33.7988811  4.77  434.0 1.000  30   4.89   4.17 1.093 1.028
2016.259992  83000 254.4157407  4.69  9.3749860  4.74  404.0 1.116  28   6.40   7.19 1.473 1.014
2016.260007  83000 254.4157415  4.54  9.3749878  4.53  444.0 1.113  29   5.28   5.81 1.370 1.048
2016.260027  84379 258.7578658  4.83 24.8384983  4.83  321.0 1.020  30   3.35   2.82 1.086 1.025
2016.260039  84379 258.7578655  4.86 24.8384994  4.80  305.0 1.018  30   4.81   3.61 1.054 1.031
2016.260058  85355 261.6286759  4.93  4.1403910  4.91  311.0 1.170  60   2.92   4.46 1.274 1.038
2016.260070  85355 261.6286767  4.87  4.1403880  4.81  341.0 1.168  63   3.12   2.98 1.278 1.062
2016.349542  57632 177.2625645 17.76 14.5715573  8.15 1046.0 1.069  19  74.76  29.39 2.132 1.066
2016.349576  57632 177.2625637  9.05 14.5715521  5.85 1053.0 1.070  21  36.26  17.77 1.856 1.039
2016.349659  63608 195.5428861  9.50 10.9592430  8.62  937.0 1.100  20  36.87  32.26 2.309 1.029
2016.349691  63608 195.5428853  8.56 10.9592455  5.57 1008.0 1.097  21  33.36  15.01 1.975 1.021
2016.354930  54951 168.8008256  4.51 23.0954813  4.57  458.0 1.024  17   3.78   5.54 1.223 1.060
2016.354945  54951 168.8008248  4.56 23.0954799  4.54  396.0 1.023  17   3.20   3.54 1.246 1.053
2016.354974  57757 177.6771769  4.81  1.7634998  4.76  368.0 1.205  29   5.60   6.24 1.182 1.088
2016.354986  57757 177.6771750  5.11  1.7634993  5.15  285.0 1.202  23   3.19   6.35 1.366 1.065
2016.355006  58948 181.3011784  4.94  8.7331716  4.84  373.0 1.122  28   6.92   5.73 1.164 1.060
2016.355018  58948 181.3011789  5.40  8.7331729  4.94  340.0 1.119  28  12.42   6.63 1.207 1.091
2016.355040  60742 186.7340358  5.14 28.2680570  5.11  321.0 1.012  20   6.30   6.78 1.164 1.059
2016.355053  60742 186.7340373  5.37 28.2680547  5.08  392.0 1.010  20   9.58   6.62 1.227 1.062
2016.355115  63950 196.5943154  4.80 22.6159876  4.54  295.0 1.029  28   9.02   5.76 1.018 1.107
2016.355126  63950 196.5943167  4.53 22.6159878  4.48  314.0 1.027  28   5.18   5.94 1.000 1.107
2016.355144  64022 196.7948815  4.90 27.6244229  4.74  324.0 1.010  25   7.26   5.68 0.991 1.085
2016.355154  64022 196.7948813  4.95 27.6244231  5.35  253.0 1.009  26   5.94  12.34 0.957 1.043
2016.355196  67459 207.3688987  6.24 15.7980921  5.14  243.0 1.065  26  20.71  10.72 1.298 1.062
2016.355205  67459 207.3688974  5.81 15.7980897  5.66  212.0 1.064  27  16.54  15.61 1.325 1.067
2016.355222  67927 208.6708475  4.48 18.3961047  4.64  342.0 1.047  24   4.80   8.00 1.233 1.045
2016.355233  67927 208.6708461  4.68 18.3961061  4.55  285.0 1.046  26   7.47   5.54 1.213 1.049
2016.355247  69673 213.9100324  6.89 19.1733406  5.83   74.0 1.045  17  22.52  16.95 1.308 1.182
2016.355251  69673 213.9100328  5.07 19.1733411  5.00  114.0 1.044  17  12.05  11.72 1.249 1.106
2016.355276  71053 217.9569251  4.78 30.3719858  4.75  205.0 1.008  28   3.37   2.38 1.217 1.028
2016.355284  71053 217.9569235  4.87 30.3719843  4.78  182.0 1.006  28   4.45   2.89 1.201 1.062
2016.355299  71995 220.8556102  5.02 26.5277809  5.00  223.0 1.016  29   5.78   5.69 1.257 1.030
2016.355308  71995 220.8556079  4.79 26.5277820  4.86  263.0 1.014  29   2.72   6.22 1.178 1.056
2016.355330  72208 221.5243685  4.43 15.1318592  4.55  474.0 1.066  25   2.12   6.33 1.230 1.061
2016.355346  72208 221.5243697  4.52 15.1318559  4.42  412.0 1.065  24   5.17   3.38 1.145 1.043
2016.355367  73745 226.1105386  5.02 26.9476268  4.86  373.0 1.011  29   7.04   4.84 1.157 1.070
2016.355381  73745 226.1105389  4.88 26.9476275  4.80  386.0 1.011  29   5.49   5.13 1.073 1.070
2016.355405  75530 231.4474265  4.75 15.4280010  4.69  486.0 1.064  29   3.37   3.21 1.155 1.076
2016.355420  75530 231.4474264  4.91 15.4280013  4.80  405.0 1.063  30   4.64   3.43 1.170 1.068
2016.355442  78159 239.3964860  4.70 26.8776056  4.74  432.0 1.014  27   2.48   4.50 1.270 1.025
2016.355456  78159 239.3964855  4.96 26.8776044  4.86  335.0 1.012  28   5.27   3.10 1.287 1.038
2016.355482  79072 242.1169299  4.65  8.5342825  4.59  681.0 1.121  28   4.22   3.66 1.263 1.067
2016.355501  79072 242.1169299  4.88  8.5342830  4.80  436.0 1.119  29   4.71   3.17 1.220 1.052
2016.355526  81008 248.1503890  4.68 11.4876813  4.59  633.0 1.094  29   3.64   2.36 1.250 1.074
2016.355544  81008 248.1503888  4.78 11.4876805  4.67  431.0 1.092  29   2.88   1.89 1.154 1.098
2016.355617  85355 261.6286775  4.64  4.1403914  4.59  562.0 1.171  90   3.45   3.43 1.379 1.063
2016.355633  85355 261.6286769  4.87  4.1403895  4.83  395.0 1.168  79   3.71   2.92 1.382 1.030
2016.355687  88601 271.3645101  4.85  2.4951334  4.79  491.0 1.193 125   3.35   2.79 1.252 1.062
2016.355704  88601 271.3645100  4.94  2.4951327  4.86  490.0 1.189 117   2.95   2.87 1.343 1.077
2016.355732  90139 275.9255042  4.78 21.7686503  4.73  279.0 1.030  78   3.25   3.15 1.209 1.059
2016.355742  90139 275.9255053  4.83 21.7686499  4.81  248.0 1.029  79   2.95   2.82 1.252 1.056
2016.355805  93747 286.3525132  4.61 13.8630485  4.59  687.0 1.076  67   2.93   3.19 1.444 1.037
2016.355825  93747 286.3525140  4.74 13.8630464  4.69  450.0 1.074  73   3.13   3.26 1.331 1.055
2016.357666  55219 169.6195945  4.61 33.0944299  5.34  270.0 1.002  18   4.65  12.55 1.239 1.049
2016.357676  55219 169.6195967  5.30 33.0944334  6.36  288.0 1.001  19  12.62  19.99 1.262 1.057
2016.357712  57632 177.2625573  4.61 14.5715526  4.60  217.0 1.071  23   4.58   5.57 1.263 1.115
2016.357721  57632 177.2625579  4.53 14.5715498  4.70  262.0 1.070  26   5.23   9.32 1.200 1.118
2016.357741  58948 181.3011777  4.92  8.7331723  4.61  420.0 1.121  28   7.90   4.27 1.217 1.169
2016.357754  58948 181.3011791  5.24  8.7331721  4.72  312.0 1.119  28  11.51   4.22 1.112 1.119
2016.357773  60742 186.7340374  4.85 28.2680574  4.90  391.0 1.011  20   5.64   7.56 1.121 1.103
2016.357785  60742 186.7340357  5.01 28.2680579  4.77  324.0 1.009  22   7.10   4.44 1.079 1.113
2016.357842  63355 194.7308344  5.06 17.4095977  4.87  193.0 1.053  29   7.65   6.34 1.045 1.116
2016.357849  63355 194.7308344  4.99 17.4095977  4.83  198.0 1.052  29   7.54   7.11 0.997 1.148
2016.357866  63950 196.5943159  4.96 22.6159849  4.70  333.0 1.026  28  11.74   9.37 1.061 1.104
2016.357878  63950 196.5943156  4.76 22.6159857  4.59  322.0 1.025  28   9.50   7.90 1.018 1.079
2016.357931  67665 207.9476989  4.99 34.4440913  4.90  124.0 1.004  27   5.65   6.38 1.024 1.112
2016.357936  67665 207.9476984  5.04 34.4440913  4.90  131.0 1.003  28   7.19   6.56 1.037 1.110
2016.357951  67927 208.6708457  4.69 18.3961064  4.71  160.0 1.047  27   6.67   8.76 1.040 1.119
2016.357958  67927 208.6708461  4.81 18.3961047  4.61  170.0 1.046  26   7.99   6.08 1.132 1.107
2016.357973  69673 213.9100283  4.31 19.1733370  5.11   75.0 1.046  18   6.59  13.59 1.061 1.141
2016.357977  69673 213.9100303  4.62 19.1733404  5.03   74.0 1.045  18   9.87  13.23 0.994 1.173
2016.358006  71053 217.9569253  4.91 30.3719855  4.83  113.0 1.008  29   4.51   4.53 1.000 1.084
2016.358011  71053 217.9569238  4.80 30.3719844  4.74  119.0 1.007  29   2.69   4.08 0.991 1.089
2016.358028  71995 220.8556086  4.86 26.5277812  4.72  156.0 1.016  29   3.51   3.03 1.032 1.129
2016.358035  71995 220.8556122  4.95 26.5277828  4.86  152.0 1.015  27   3.67   3.64 1.036 1.107
2016.358051  72208 221.5243691  4.72 15.1318571  4.49  279.0 1.067  27   7.18   4.81 1.116 1.125
2016.358061  72208 221.5243692  4.60 15.1318557  4.58  286.0 1.066  27   5.94   6.56 1.061 1.080
2016.358081  73745 226.1105386  4.86 26.9476271  4.75  370.0 1.013  30   6.34   4.97 1.047 1.065
2016.358093  73745 226.1105385  4.88 26.9476279  4.76  317.0 1.012  29   3.96   2.73 1.084 1.094
2016.358109  74666 228.8761343  5.03 33.3143290  4.83  124.0 1.002  28   6.10   5.94 1.070 1.175
2016.358114  74666 228.8761340  4.81 33.3143303  4.75  132.0 1.001  27   4.48   4.86 0.940 1.080
2016.358129  76267 233.6725585  4.51 26.7142944  4.38  236.0 1.015  28   3.78   2.59 1.122 1.133
2016.358138  76267 233.6725585  4.53 26.7142953  4.48  236.0 1.013  29   4.12   3.39 1.073 1.041
2016.358152  77070 236.0675871  4.62  6.4258419  4.45  106.0 1.145  27   4.69   4.25 1.114 1.204
2016.358157  77070 236.0675903  4.56  6.4258419  4.51  114.0 1.144  28   4.53   6.03 1.101 1.147
2016.358171  77661 237.8160283  4.81 20.9780027  4.66  262.0 1.034  28   4.99   2.53 0.982 1.086
2016.358180  77661 237.8160286  4.90 20.9780024  4.85  216.0 1.033  30   5.01   6.00 0.953 1.082
2016.358199  79072 242.1169305  4.66  8.5342826  4.54  398.0 1.123  30   3.10   2.17 1.079 1.124
2016.358211  79072 242.1169293  5.14  8.5342799  4.81  283.0 1.121  30   7.83   4.19 1.206 1.187
2016.358232  80170 245.4798308  5.45 19.1533268  5.16  398.0 1.043  30   8.34   3.29 1.439 1.096
2016.358250  80170 245.4798337  4.86 19.1533250  4.79  677.0 1.041  30   4.51   4.20 1.392 1.053
2016.358281  81693 250.3190399  4.29 31.6047394  4.28  714.0 1.003  29   4.12   4.38 1.316 1.044
2016.358300  81693 250.3190394  4.46 31.6047391  4.50  373.0 1.002  30   3.46   5.93 1.242 1.048
2016.358320  83430 255.7829159  4.77 14.0916631  4.67  329.0 1.073  29   2.55   2.11 1.197 1.091
2016.358331  83430 255.7829146  4.79 14.0916640  4.67  273.0 1.072  29   3.08   3.19 1.142 1.129
2016.358350  85355 261.6286781  4.83  4.1403902  4.75  333.0 1.170  81   3.40   2.19 1.298 1.070
2016.358362  85355 261.6286741  4.79  4.1403901  4.62  343.0 1.168  84   5.00   2.59 1.258 1.137
2016.358379  86742 265.8679510  4.54  4.5680304  4.39  180.0 1.166  29   5.42   3.07 1.180 1.113
2016.358385  86742 265.8679479  4.65  4.5680304  4.42  167.0 1.164  30   7.10   3.46 1.200 1.130
2016.358403  87933 269.4416221  5.06 29.2477959  4.91  220.0 1.008  39   4.99   4.48 1.257 1.128
2016.358412  87933 269.4416211  4.81 29.2477968  4.73  270.0 1.007  42   2.31   2.40 1.217 1.090
2016.358438  88601 271.3645093  4.71  2.4951316  4.62  500.0 1.189 132   3.52   3.13 1.177 1.100
2016.358454  88601 271.3645092  4.94  2.4951303  4.80  401.0 1.188 122   3.71   2.81 1.289 1.120
2016.358473  90139 275.9255051  4.91 21.7686511  4.80  165.0 1.029  71   2.41   3.96 1.085 1.113
2016.358479  90139 275.9255047  4.83 21.7686506  4.76  182.0 1.028  72   4.67   3.01 1.021 1.066
2016.358525  93244 284.9054146  4.70 15.0679661  4.65  365.0 1.068 105   2.81   3.33 1.165 1.058
2016.358536  93244 284.9054168  4.66 15.0679672  4.59  290.0 1.066 102   3.47   4.27 0.996 1.079
2016.360443  57757 177.6771757  5.07  1.7634990  5.06  573.0 1.203  23   8.13   8.85 1.469 1.072
2016.360462  57757 177.6771774  6.88  1.7634987  6.84  531.0 1.200  25  20.98  20.84 1.577 1.045
2016.360593  63950 196.5943173  4.90 22.6159895  4.41  512.0 1.027  26  11.04   3.86 1.235 1.074
2016.360610  63950 196.5943144  5.48 22.6159866  4.78  468.0 1.025  29  17.18  10.27 1.233 1.089
2016.360657  67459 207.3688971  5.42 15.7980882  5.20  204.0 1.065  29  13.89  11.57 1.248 1.044
2016.360665  67459 207.3688977  6.06 15.7980878  5.56  195.0 1.064  29  18.81  14.49 1.339 1.075
2016.360685  67927 208.6708474  5.05 18.3961045  4.59  419.0 1.047  24  12.09   6.84 1.430 1.054
2016.360699  67927 208.6708428  5.38 18.3961070  4.86  385.0 1.045  23  13.26   7.37 1.637 1.016
2016.360741  71053 217.9569234  4.53 30.3719864  4.52  456.0 1.007  29   3.74   4.44 1.397 1.040
2016.360754  71053 217.9569266  4.92 30.3719828  4.74  240.0 1.005  29   7.92   3.95 1.301 1.028
2016.360777  72105 221.2464782  4.64 27.0743200  4.82  171.0 1.012  26   6.61   9.99 1.274 1.072
2016.360784  72105 221.2464787  4.75 27.0743209  4.59  170.0 1.011  25   8.29   5.73 1.278 1.027
2016.360804  73745 226.1105395  4.72 26.9476280  4.66  545.0 1.014  24   3.04   1.53 1.217 1.037
2016.360821  73745 226.1105371  5.09 26.9476274  5.05  440.0 1.012  28   6.81   7.48 1.297 1.067
2016.360851  75530 231.4474274  5.00 15.4280027  4.92  803.0 1.066  28   7.72   6.96 1.560 1.045
2016.360876  75530 231.4474266  5.00 15.4280017  4.95  739.0 1.063  30   8.70   8.61 1.432 1.050
2016.360905  77661 237.8160292  4.94 20.9780025  4.86  555.0 1.034  27   6.94   4.65 1.393 1.027
2016.360923  77661 237.8160301  5.06 20.9780050  5.22  498.0 1.032  27   6.76   9.78 1.459 1.028
2016.360950  79072 242.1169284  4.82  8.5342835  4.79  608.0 1.120  28   3.48   3.99 1.409 1.041
2016.360970  79072 242.1169295  4.86  8.5342829  4.81  551.0 1.119  29   4.68   3.24 1.368 1.014
2016.361002  82028 251.3439552  5.00 15.7450564  4.90  376.0 1.063  34   2.78   3.13 1.254 1.100
2016.361017  82028 251.3439537  4.86 15.7450561  4.78  457.0 1.061  36   2.56   2.67 1.224 1.073
2016.361040  83430 255.7829144  4.90 14.0916640  4.74  389.0 1.074  29   4.70   1.78 1.379 1.087
2016.361054  83430 255.7829146  4.84 14.0916656  4.82  378.0 1.072  29   2.59   3.70 1.330 1.055
2016.361084  85693 262.6847221  4.76 26.1107196  4.70  491.0 1.016  36   3.63   3.05 1.320 1.057
2016.361100  85693 262.6847211  5.00 26.1107215  4.98  412.0 1.014  30   2.56   3.18 1.482 1.041
2016.361119  86742 265.8679497  4.77  4.5680309  4.70  362.0 1.164  29   5.93   4.13 1.836 1.016
2016.361134  86742 265.8679470  4.41  4.5680328  4.37  462.0 1.162  28   2.93   2.51 1.641 1.055
2016.361160  88601 271.3645095  4.91  2.4951302  4.87  708.0 1.190 113   3.74   2.49 1.538 1.043
2016.361185  88601 271.3645096  4.75  2.4951308  4.68  760.0 1.188 124   3.66   3.44 1.439 1.082
2016.361257  93244 284.9054161  4.71 15.0679678  4.64  381.0 1.067 105   3.17   3.21 1.187 1.087
2016.361269  93244 284.9054154  5.04 15.0679676  4.98  298.0 1.066  82   3.92   4.12 1.338 1.052
2016.404434  71053 217.9569211  5.30 30.3719863  5.43  179.0 1.006  30   6.55   9.51 1.153 1.019
2016.404443  71053 217.9569189  4.68 30.3719839  4.60  303.0 1.005  30   7.49   6.84 0.991 1.068
2016.404469  72208 221.5243697  4.82 15.1318572  4.66  283.0 1.067  25   7.95   6.42 1.096 1.082
2016.404481  72208 221.5243685  4.42 15.1318589  4.35  364.0 1.065  25   4.06   4.10 1.046 1.106
2016.404501  73745 226.1105369  5.21 26.9476276  5.24  243.0 1.012  30   5.80   7.56 0.990 1.045
2016.404512  73745 226.1105359  4.64 26.9476257  4.53  379.0 1.011  30   3.65   3.25 0.939 1.111
2016.404530  75695 231.9562595  4.94 29.1061090  4.89  256.0 1.010  30   4.74   3.42 0.885 1.037
2016.404540  75695 231.9562581  5.09 29.1061110  4.96  292.0 1.008  29   3.34   3.14 1.090 1.112
2016.404583  77661 237.8160272  4.85 20.9780028  4.72  291.0 1.035  29   5.83   4.43 0.999 1.074
2016.404592  77661 237.8160266  4.90 20.9780041  4.88  255.0 1.033  30   4.18   6.20 1.013 1.087
2016.404609  78072 239.1147303  5.12 15.6557815  5.07  240.0 1.062  30   5.06   6.40 1.056 1.086
2016.404619  78072 239.1147305  4.65 15.6557825  4.58  332.0 1.061  30   2.17   1.73 0.910 1.073
2016.404639  80170 245.4798335  6.02 19.1533299  6.15  352.0 1.044  30   7.62  11.15 1.298 1.048
2016.404662  80170 245.4798348  5.86 19.1533271  5.31 1062.0 1.041  28  14.00   5.05 1.717 1.020
2016.404703  83000 254.4157300  4.93  9.3749884  4.77  508.0 1.116  30  11.18   9.20 1.568 1.037
2016.404721  83000 254.4157276  4.59  9.3749920  4.60  516.0 1.112  30   7.09   7.48 1.447 1.031
2016.404751  84177 258.1158758  4.65 10.5850388  4.60  810.0 1.101  52   5.61   4.63 1.229 1.046
2016.404773  84177 258.1158752  4.96 10.5850370  4.91  531.0 1.100  48   4.44   3.96 1.286 1.048
2016.404794  86742 265.8679483  4.49  4.5680358  4.39  241.0 1.166  30   5.56   4.40 1.244 1.094
2016.404803  86742 265.8679500  4.42  4.5680343  4.39  198.0 1.164  29   4.09   4.12 1.154 1.089
2016.404818  87933 269.4416210  4.96 29.2477946  4.86  230.0 1.009  41   4.46   3.41 1.170 1.065
2016.404827  87933 269.4416219  4.80 29.2477952  4.74  266.0 1.007  45   4.87   4.28 1.129 1.061
2016.404846  88657 271.5078577  4.64 22.2188433  4.65  275.0 1.028  56   2.90   5.03 1.029 1.038
2016.404855  88657 271.5078580  4.91 22.2188418  4.86  193.0 1.027  52   4.18   3.95 1.041 1.061
2016.404870  90139 275.9255077  4.66 21.7686502  4.62  270.0 1.031  83   3.11   3.18 1.066 1.047
2016.404879  90139 275.9255064  4.94 21.7686491  4.82  208.0 1.030  71   4.49   3.58 1.209 1.101
2016.404931  93194 284.7359117  4.67 32.6895647  4.63  295.0 1.005  89   3.18   3.10 0.900 1.058
2016.404940  93194 284.7359093  4.87 32.6895645  4.78  234.0 1.003  80   4.51   3.42 0.946 1.083
2016.404956  93747 286.3525111  5.06 13.8630460  4.89  182.0 1.076  67   7.29   4.10 1.040 1.092
2016.404964  93747 286.3525100  4.86 13.8630488  4.76  238.0 1.074  72   5.23   2.89 1.079 1.057
2016.404993  95501 291.3757711  4.91  3.1151562  4.74  226.0 1.182  80   7.08   4.20 1.044 1.129
2016.405002  95501 291.3757692  5.02  3.1151601  4.84  216.0 1.181  81   6.25   5.28 1.115 1.141
2016.405022  97278 296.5649894  4.18 10.6132493  4.11  225.0 1.104  67   5.31   4.63 1.050 1.136
2016.405031  97278 296.5649883  4.10 10.6132527  4.06  283.0 1.102  73   4.77   4.78 1.010 1.088
2016.405052  98036 298.8285285  4.88  6.4045783  4.80  234.0 1.143  98   3.51   3.66 1.183 1.085
2016.405061  98036 298.8285286  4.65  6.4045820  4.55  257.0 1.141 109   3.83   2.24 0.993 1.096
2016.406993  63608 195.5428795  5.62 10.9592422  4.92  282.0 1.101  30  19.31  13.10 1.205 1.102
2016.407002  63608 195.5428799  5.47 10.9592401  4.91  237.0 1.099  30  17.64  12.28 1.191 1.075
2016.407019  64852 199.4011553  5.01  5.4699410  4.72  255.0 1.157  29   9.20   5.41 1.072 1.110
2016.407027  64852 199.4011513  4.97  5.4699463  4.82  204.0 1.155  27   6.71   5.31 1.039 1.087
2016.407079  67665 207.9477007  5.28 34.4440908  4.67  201.0 1.004  30  13.93   6.33 1.033 1.116
2016.407086  67665 207.9476983  5.00 34.4440922  5.05  145.0 1.003  29   7.79   9.09 1.045 1.049
2016.407154  71053 217.9569203  4.69 30.3719862  4.71  120.0 1.008  30   3.78   4.15 0.937 1.058
2016.407159  71053 217.9569228  4.80 30.3719877  4.68  102.0 1.007  30   4.05   4.11 0.923 1.140
2016.407174  71995 220.8556079  5.42 26.5277818  4.87  104.0 1.016  30  12.30   4.44 0.896 1.122
2016.407179  71995 220.8556080  4.93 26.5277810  4.84  118.0 1.015  30   4.18   4.16 0.913 1.094
2016.407213  73568 225.5270926  5.04 25.0079166  5.03  332.0 1.020  28   4.65   5.47 1.176 1.040
2016.407226  73568 225.5270968  4.84 25.0079155  4.74  410.0 1.018  30   6.20   4.42 1.078 1.044
2016.407245  74666 228.8761343  5.23 33.3143295  4.91  206.0 1.003  26  10.34   5.32 1.218 1.042
2016.407252  74666 228.8761352  5.55 33.3143280  5.27  203.0 1.002  26  12.51   8.75 1.365 1.034
2016.407277  75695 231.9562570  4.75 29.1061107  4.71  756.0 1.007  29   5.48   4.44 1.248 1.031
2016.407300  75695 231.9562554  4.97 29.1061118  4.83  577.0 1.006  29   7.38   4.46 1.231 1.035
2016.407328  78072 239.1147301  4.72 15.6557831  4.67  548.0 1.064  30   3.25   3.03 1.151 1.058
2016.407345  78072 239.1147309  4.80 15.6557826  4.75  408.0 1.062  30   2.87   2.84 1.085 1.045
2016.407367  80170 245.4798329  4.78 19.1533273  4.76  424.0 1.044  29   1.79   1.09 1.055 1.035
2016.407382  80170 245.4798319  4.88 19.1533283  4.77  385.0 1.042  30   3.11   1.95 1.089 1.083
2016.407406  81008 248.1503852  4.73 11.4876819  4.66  400.0 1.093  30   3.58   1.60 1.029 1.047
2016.407418  81008 248.1503867  4.96 11.4876820  4.81  318.0 1.092  33   3.55   1.57 1.108 1.106
2016.407437  83000 254.4157206  4.65  9.3749887  4.51  214.0 1.115  30   5.43   3.65 1.128 1.108
2016.407445  83000 254.4157226  4.52  9.3749878  4.42  245.0 1.113  30   3.15   3.62 1.161 1.142
2016.407470  84177 258.1158790  4.82 10.5850362  4.71  459.0 1.103  48   3.87   2.51 1.095 1.089
2016.407485  84177 258.1158746  4.96 10.5850362  4.86  408.0 1.101  48   4.40   2.69 1.113 1.079
2016.407509  85693 262.6847235  4.73 26.1107206  4.65  365.0 1.014  30   3.63   2.17 1.089 1.067
2016.407521  85693 262.6847206  4.88 26.1107207  4.76  293.0 1.013  30   4.32   1.91 1.118 1.075
2016.407542  86974 266.6131861  4.87 27.7172121  4.80  177.0 1.010  35   3.43   3.53 1.007 1.076
2016.407548  86974 266.6131848  4.92 27.7172136  4.81  170.0 1.009  34   3.24   3.37 1.061 1.105
2016.407564  87933 269.4416209  4.76 29.2477974  4.75  233.0 1.007  41   2.52   2.60 1.071 1.034
2016.407573  87933 269.4416195  4.74 29.2477966  4.75  222.0 1.006  42   2.52   2.58 0.984 1.028
2016.407590  89172 272.9755707  4.67 31.4054613  4.63  236.0 1.004  30   2.69   2.64 0.951 1.060
2016.407598  89172 272.9755717  5.06 31.4054604  4.99  176.0 1.003  29   2.99   1.96 1.094 1.051
2016.407615  89861 275.0747346  5.04 21.9610264  4.97  245.0 1.028  70   4.03   2.67 1.089 1.058
2016.407625  89861 275.0747369  4.87 21.9610238  4.82  311.0 1.027  86   4.48   4.46 1.074 1.060
2016.407663  93194 284.7359104  4.55 32.6895656  4.53  520.0 1.004  83   2.78   1.99 1.043 1.028
2016.407678  93194 284.7359097  4.83 32.6895648  4.78  317.0 1.002  73   3.35   2.69 1.042 1.056
2016.407700  93747 286.3525094  4.65 13.8630493  4.64  481.0 1.074  68   3.34   3.42 1.245 1.024
2016.407715  93747 286.3525116  4.90 13.8630477  4.81  360.0 1.073  63   3.71   3.53 1.308 1.073
2016.407733  95771 292.1757425  4.89 24.6644207  4.90  195.0 1.019  41   3.03   3.01 1.031 1.023
2016.407741  95771 292.1757438  4.83 24.6644223  4.78  212.0 1.018  45   2.83   2.35 1.057 1.047
2016.407749  95771 292.1757428  4.81 24.6644212  4.79  201.0 1.017  44   2.94   2.72 1.016 1.024
2016.407757  95771 292.1757412  4.93 24.6644209  4.92  199.0 1.017  42   3.28   4.97 1.087 1.057
2016.407764  95771 292.1757432  4.82 24.6644206  4.79  208.0 1.017  44   2.53   3.17 1.045 1.054
2016.407772  95771 292.1757438  4.88 24.6644190  4.86  192.0 1.017  41   2.26   3.00 1.032 1.033
2016.407791  98036 298.8285286  4.58  6.4045814  4.53  434.0 1.141 109   2.73   2.56 1.149 1.064
2016.407804  98036 298.8285290  4.91  6.4045818  4.83  264.0 1.140  90   3.33   3.49 1.160 1.074
2016.409743  64022 196.7948822  5.07 27.6244216  4.80  209.0 1.010  27   8.48   4.67 0.898 1.086
2016.409751  64022 196.7948824  5.10 27.6244207  4.93  204.0 1.010  24   8.60   6.60 0.874 1.047
2016.409768  64852 199.4011512  4.64  5.4699419  4.52  245.0 1.153  28   4.94   4.45 0.929 1.130
2016.409776  64852 199.4011512  4.91  5.4699410  4.74  151.0 1.152  29   5.46   3.41 0.924 1.110
2016.409884  71053 217.9569209  5.00 30.3719872  4.87   84.0 1.008  30   7.42   5.29 0.893 1.053
2016.409888  71053 217.9569213  4.87 30.3719877  4.81   90.0 1.007  30   3.12   3.23 0.871 1.061
2016.409943  73568 225.5270953  4.89 25.0079168  4.89  299.0 1.020  30   5.67   6.01 0.990 1.043
2016.409954  73568 225.5270932  4.96 25.0079170  4.89  277.0 1.018  30   4.68   4.87 1.062 1.077
2016.409969  73745 226.1105356  4.92 26.9476268  4.81  257.0 1.012  29   4.28   4.01 1.000 1.119
2016.409979  73745 226.1105314  4.91 26.9476280  4.79  263.0 1.011  30   5.26   3.26 0.921 1.054
2016.409999  75695 231.9562565  4.80 29.1061101  4.68  476.0 1.008  29   5.60   3.29 1.041 1.071
2016.410014  75695 231.9562576  4.99 29.1061117  4.89  379.0 1.007  28   4.22   2.69 1.138 1.076
2016.410031  77070 236.0675861  4.68  6.4258450  4.54  111.0 1.145  30   7.14   4.49 1.032 1.063
2016.410036  77070 236.0675894  4.61  6.4258416  4.64  120.0 1.144  28   5.30   5.97 1.114 1.025
2016.410053  78072 239.1147302  4.90 15.6557813  4.76  373.0 1.064  30   4.07   2.47 1.146 1.094
2016.410066  78072 239.1147312  4.93 15.6557820  4.94  373.0 1.063  30   2.62   2.08 1.206 1.023
2016.410088  79349 242.9083739  4.61 23.4947478  4.55  422.0 1.023  29   2.26   1.87 1.087 1.061
2016.410100  79349 242.9083756  4.98 23.4947470  4.95  272.0 1.022  29   4.60   1.64 1.175 1.040
2016.410124  81008 248.1503855  4.64 11.4876825  4.60  523.0 1.095  32   2.15   2.59 1.134 1.060
2016.410139  81008 248.1503847  4.84 11.4876820  4.80  370.0 1.093  34   2.33   3.30 1.119 1.072
2016.410162  82028 251.3439540  4.72 15.7450560  4.72  517.0 1.062  38   2.41   2.50 1.114 1.023
2016.410179  82028 251.3439543  4.93 15.7450563  4.91  436.0 1.061  35   2.38   2.55 1.219 1.036
2016.410205  84177 258.1158769  4.82 10.5850358  4.80  580.0 1.102  52   2.19   2.84 1.219 1.032
2016.410224  84177 258.1158767  4.80 10.5850365  4.76  526.0 1.100  53   2.90   3.39 1.146 1.058
2016.410250  85693 262.6847218  4.59 26.1107210  4.57  517.0 1.013  37   2.01   2.67 1.208 1.048
2016.410265  85693 262.6847213  4.82 26.1107222  4.83  343.0 1.013  35   2.13   3.49 1.173 1.031
2016.410286  87933 269.4416214  4.81 29.2477997  4.84  321.0 1.008  47   2.58   3.49 1.296 1.016
2016.410298  87933 269.4416205  4.83 29.2478005  4.87  316.0 1.006  44   2.76   3.62 1.286 1.027
2016.410317  89172 272.9755712  4.83 31.4054631  4.89  365.0 1.004  30   3.27   3.85 1.314 1.045
2016.410330  89172 272.9755729  4.81 31.4054636  4.84  359.0 1.003  31   3.41   3.36 1.301 1.043
2016.410350  90139 275.9255044  4.73 21.7686501  4.71  357.0 1.029  78   3.48   3.02 1.276 1.035
2016.410362  90139 275.9255071  4.85 21.7686505  4.87  298.0 1.028  69   3.09   3.00 1.300 1.019
2016.410401  93194 284.7359105  4.64 32.6895659  4.66  725.0 1.003  90   3.38   3.56 1.335 1.034
2016.410422  93194 284.7359135  4.98 32.6895660  5.03  523.0 1.001  83   4.08   4.25 1.429 1.042
2016.410460  95501 291.3757703  4.86  3.1151589  4.84  947.0 1.181  37   5.20   5.01 1.815 1.034
2016.410489  95501 291.3757701  5.14  3.1151606  4.96  778.0 1.179  31   7.70   2.67 1.863 1.017
2016.410528  98438 300.0137917  5.27 17.5164454  5.29  559.0 1.050  39   6.14   6.22 2.007 1.035
2016.410550  98438 300.0137908  5.38 17.5164473  5.30  728.0 1.049  37   6.99   4.69 2.242 1.020
2016.412466  63608 195.5428790  5.29 10.9592447  4.72  837.0 1.099  24  15.13   9.64 1.580 1.018
2016.412489  63608 195.5428760  5.67 10.9592446  5.59  520.0 1.097  24  16.43  15.93 1.686 1.048
2016.412535  67459 207.3688950  8.22 15.7980894  7.52  335.0 1.065  30  36.53  32.02 1.448 1.078
2016.412546  67459 207.3688918  7.21 15.7980874  6.32  298.0 1.063  30  29.89  23.32 1.324 1.046
2016.412569  67927 208.6708391  4.64 18.3961003  4.59  405.0 1.046  23   7.14   6.87 1.290 1.054
2016.412582  67927 208.6708372  5.15 18.3961010  5.20  350.0 1.045  28  14.27  14.94 1.228 1.043
2016.412613  71053 217.9569170  5.31 30.3719905  5.25  108.0 1.008  30   8.00   8.44 1.105 1.080
2016.412619  71053 217.9569193  5.78 30.3719836  5.59  160.0 1.007  28   9.10   6.11 1.117 1.057
2016.412643  72105 221.2464781  5.31 27.0743192  5.07  220.0 1.014  28  14.37  12.04 1.204 1.052
2016.412652  72105 221.2464764  4.47 27.0743209  4.61  274.0 1.012  27   6.86   9.40 1.168 1.075
2016.412673  72208 221.5243684  4.66 15.1318582  4.97  362.0 1.065  24   4.42  10.23 1.340 1.084
2016.412687  72208 221.5243692  4.57 15.1318610  4.84  458.0 1.065  25   5.74  10.12 1.227 1.047
2016.412711  74666 228.8761373  5.10 33.3143289  5.17  153.0 1.002  27   8.60   9.16 1.069 1.020
2016.412717  74666 228.8761375  5.01 33.3143265  5.07  164.0 1.002  28   6.49   7.90 1.090 1.032
2016.412737  75695 231.9562584  4.86 29.1061111  4.80  478.0 1.007  29   4.37   4.11 1.116 1.063
2016.412753  75695 231.9562577  4.89 29.1061126  4.93  471.0 1.006  29   4.45   7.19 1.138 1.093
2016.412784  77661 237.8160257  4.86 20.9780043  4.93  401.0 1.033  28   5.59   7.20 1.142 1.031
2016.412797  77661 237.8160262  4.96 20.9780042  4.99  349.0 1.032  30   6.30   7.15 1.133 1.030
2016.412822  79072 242.1169273  5.13  8.5342834  5.09  596.0 1.120  30   7.72   7.65 1.486 1.031
2016.412843  79072 242.1169299  5.00  8.5342846  4.93  634.0 1.119  30   6.60   5.76 1.440 1.042
2016.412882  82028 251.3439553  4.68 15.7450567  4.68  937.0 1.063  35   4.26   5.28 1.373 1.037
2016.412908  82028 251.3439554  4.82 15.7450568  4.78  630.0 1.061  33   2.98   2.52 1.305 1.050
2016.412932  84345 258.6618381  5.12 14.3905099  5.47   54.0 1.073  24  12.38  16.06 1.463 1.097
2016.412935  84345 258.6618317  4.74 14.3905098  4.73   47.0 1.072  26   9.11   9.39 1.293 1.081
2016.412954  84833 260.0786657  4.87 18.0568249  4.87  538.0 1.048  40   4.24   5.59 1.318 1.038
2016.412972  84833 260.0786677  4.88 18.0568213  4.87  514.0 1.047  40   2.69   3.65 1.336 1.037
2016.413043  88657 271.5078592  4.85 22.2188462  4.84  452.0 1.027  54   3.63   3.97 1.487 1.024
2016.413058  88657 271.5078592  4.86 22.2188482  4.81  421.0 1.026  57   3.90   3.96 1.449 1.057
2016.413082  90139 275.9255049  4.77 21.7686500  4.74  407.0 1.029  75   3.92   3.51 1.382 1.040
2016.413095  90139 275.9255063  5.03 21.7686521  4.96  351.0 1.028  70   3.98   3.66 1.535 1.059
2016.413137  93244 284.9054123  4.96 15.0679677  4.93  542.0 1.067  74   5.13   5.29 1.503 1.045
2016.413156  93244 284.9054152  4.80 15.0679676  4.74  605.0 1.065  82   4.57   3.26 1.441 1.059
2016.413190  95501 291.3757707  4.58  3.1151593  4.55  873.0 1.181  67   3.62   4.11 1.398 1.046
2016.413213  95501 291.3757698  4.96  3.1151586  4.93  520.0 1.179  62   3.71   5.49 1.372 1.058
2016.413238  98036 298.8285312  4.86  6.4045796  4.82  370.0 1.144 111   4.38   4.98 1.337 1.057
2016.413251  98036 298.8285308  4.86  6.4045799  4.86  363.0 1.142 110   5.38   5.85 1.327 1.018
2016.417935  63125 194.0055739  5.39 38.3186334  5.38  357.0 1.001  25  12.54  13.15 1.163 1.078
2016.417946  63125 194.0055711  5.48 38.3186316  5.04  300.0 1.002  25  12.56   8.22 1.241 1.101
2016.417968  65378 200.9823887  4.82 54.9252646  4.83  273.0 1.063  27   9.62   9.80 1.119 1.049
2016.417978  65378 200.9823880  4.59 54.9252637  4.75  274.0 1.062  27   6.45   9.32 1.085 1.048
2016.418006  69038 211.9823850  5.13 43.8543124  5.31  332.0 1.019  27  13.34  15.28 1.072 1.041
2016.418018  69038 211.9823834  4.48 43.8543139  4.83  339.0 1.017  25   5.69  10.85 0.995 1.060
2016.418038  69068 212.0716853  5.04 49.4584375  4.95  350.0 1.034  28   6.38   6.06 1.124 1.073
2016.418051  69068 212.0716799  5.43 49.4584401  5.09  387.0 1.032  28  11.14   6.01 1.251 1.057
2016.418076  71075 218.0187909  4.81 38.3089486  4.70  240.0 1.005  28   5.18   4.44 1.045 1.096
2016.418085  71075 218.0187936  5.10 38.3089483  5.01  194.0 1.004  29   8.70   8.34 1.030 1.068
2016.418223  75458 231.2323176  4.88 58.9661517  5.31  445.0 1.092  27   8.27  13.93 1.540 1.032
2016.418240  75458 231.2323155  5.01 58.9661534  4.74  540.0 1.093  26  11.65   8.23 1.522 1.029
2016.418291  81497 249.6865208  4.99 48.9284645  4.95  382.0 1.037  28   7.36   6.04 1.303 1.021
2016.418304  81497 249.6865197  4.96 48.9284646  4.90  364.0 1.034  27   4.88   3.50 1.331 1.017
2016.418325  81833 250.7242272  4.79 38.9218739  4.70  370.0 1.006  28   6.58   4.32 1.295 1.021
2016.418336  81833 250.7242258  4.82 38.9218729  4.75  258.0 1.004  28   5.74   4.16 1.163 1.025
2016.418357  82172 251.8322928  4.76 42.2387997  4.71  389.0 1.008  30   3.26   2.95 1.063 1.054
2016.418370  82172 251.8322902  4.79 42.2387991  4.76  317.0 1.008  30   2.67   2.50 0.995 1.041
2016.418390  83895 257.1964315  4.92 65.7147954  4.93  284.0 1.161  30   4.37   5.25 1.022 1.033
2016.418401  83895 257.1964388  5.10 65.7147951  5.06  306.0 1.161  30   5.09   4.79 1.122 1.035
2016.418419  85670 262.6080542  4.47 52.3014466  4.52  209.0 1.049  30   3.96   5.61 1.101 1.024
2016.418427  85670 262.6080510  4.85 52.3014459  4.60  200.0 1.048  30   9.12   4.73 1.175 1.045
2016.418446  87585 268.3829922  4.89 56.8730092  4.86  173.0 1.081  30   5.06   5.14 1.024 1.064
2016.418453  87585 268.3829907  4.84 56.8730096  4.77  171.0 1.080  30   4.94   5.21 0.961 1.074
2016.418470  87808 269.0632733  4.73 37.2505681  4.64  246.0 1.003  42   3.56   2.98 1.073 1.080
2016.418479  87808 269.0632752  4.95 37.2505679  4.88  205.0 1.002  41   4.67   2.79 1.163 1.042
2016.418498  89826 274.9653615  4.89 36.0647384  4.87  358.0 1.006  69   2.70   2.84 1.168 1.038
2016.418511  89826 274.9653632  4.60 36.0647371  4.56  409.0 1.003  77   2.91   2.75 0.989 1.045
2016.418532  91262 279.2359282  4.13 38.7850217  4.11  316.0 1.007  30   4.38   3.67 0.962 1.029
2016.418544  91262 279.2359330  4.06 38.7850238  4.08  333.0 1.005  30   2.34   3.14 0.967 1.022
2016.418570  92791 283.6261407  4.14 36.8986313  4.14  432.0 1.005  34   2.61   2.05 1.143 1.018
2016.418581  92791 283.6261396  4.51 36.8986318  4.51  163.0 1.003  33   2.88   2.36 1.177 1.032
2016.418597  94376 288.1399118  4.41 67.6619675  4.37  222.0 1.189  47   4.20   2.74 0.957 1.034
2016.418605  94376 288.1399061  4.46 67.6619678  4.44  191.0 1.188  45   3.59   2.17 0.946 1.023
2016.418620  94779 289.2761619  4.81 53.3690233  4.81  154.0 1.055  48   2.86   3.77 0.829 1.031
2016.418626  94779 289.2761636  4.81 53.3690269  4.81  150.0 1.054  47   2.69   2.83 0.826 1.026
2016.418642  97165 296.2439288  4.91 45.1310344  4.92  246.0 1.024 101   2.61   2.56 1.102 1.026
2016.418652  97165 296.2439302  4.87 45.1310360  4.87  262.0 1.022 105   2.78   2.61 1.124 1.025
2016.418673  97433 297.0442157  4.96 70.2681174  4.94  251.0 1.224  31   4.89   3.54 1.094 1.022
2016.418683  97433 297.0442169  4.85 70.2681173  4.89  273.0 1.224  32   3.46   4.76 1.059 1.017
2016.418702  98702 300.7046561  4.91 67.8737849  4.85  342.0 1.191  36   6.24   2.89 1.059 1.037
2016.418714  98702 300.7046636  5.02 67.8737814  5.07  334.0 1.190  32   3.64   3.14 1.207 1.051
2016.418731  99675 303.4079656  4.87 46.7413400  4.85  159.0 1.023  82   6.98   3.57 1.093 1.024
2016.418737  99675 303.4079663  4.75 46.7413389  4.86  166.0 1.022  83   3.44   7.91 1.051 1.044
2016.420674  62956 193.5081907  5.79 55.9597964  7.78  414.0 1.069  20  16.04  28.24 1.682 1.022
2016.420689  62956 193.5081908  6.70 55.9597955  5.20  444.0 1.070  22  23.63  12.95 1.583 1.040
2016.420725  66738 205.1843163  6.73 54.6815871  9.73  386.0 1.061  28  24.31  44.35 1.622 1.030
2016.420739  66738 205.1843131  5.23 54.6815889  7.04  444.0 1.061  28  11.38  27.38 1.526 1.024
2016.420766  69038 211.9823863  4.97 43.8543148  4.54  535.0 1.014  28  12.68   7.12 1.234 1.035
2016.420782  69038 211.9823863  4.87 43.8543113  5.92  417.0 1.012  29  10.83  21.12 1.201 1.024
2016.420803  70692 216.8816143  6.09 75.6960902  6.35  368.0 1.314  27  16.26  18.51 1.692 1.032
2016.420820  70692 216.8816051  5.16 75.6960913  5.35  609.0 1.314  26  11.00  13.02 1.498 1.013
2016.420888  75458 231.2323151  4.61 58.9661546  4.60  228.0 1.098  29   4.61   5.10 1.124 1.049
2016.420897  75458 231.2323132  4.52 58.9661545  4.49  268.0 1.096  28   4.73   4.54 1.100 1.054
2016.420935  76307 233.8123074  4.57 39.0101077  4.55  443.0 1.005  29   3.12   3.97 0.940 1.052
2016.420947  76307 233.8123077  4.87 39.0101069  4.82  275.0 1.003  28   4.17   4.17 0.949 1.072
2016.420971  77907 238.6574972  4.87 43.1388606  4.75  335.0 1.012  29   5.27   3.36 1.065 1.074
2016.420982  77907 238.6574993  5.07 43.1388616  4.93  313.0 1.011  29   4.93   3.05 1.211 1.086
2016.421017  81497 249.6865218  4.99 48.9284643  4.94  182.0 1.038  29   7.17   6.25 0.920 1.041
2016.421024  81497 249.6865210  5.32 48.9284637  4.98  183.0 1.036  27   9.41   3.43 1.004 1.058
2016.421037  81833 250.7242276  4.91 38.9218713  4.92  161.0 1.009  30   5.48   5.95 0.946 1.034
2016.421044  81833 250.7242283  5.08 38.9218730  4.99  152.0 1.007  28   5.45   4.13 1.021 1.049
2016.421062  82172 251.8322950  4.89 42.2387958  4.82  347.0 1.011  30   3.86   2.41 1.059 1.049
2016.421105  84380 258.7616536  4.49 36.8091775  4.48  358.0 1.006  28   4.58   3.83 1.415 1.019
2016.421117  84380 258.7616544  4.39 36.8091770  4.38  311.0 1.004  29   2.88   3.28 1.238 1.037
2016.421181  87585 268.3829943  5.25 56.8730108  5.14  184.0 1.080  30   8.43   5.66 1.214 1.019
2016.421189  87585 268.3829972  4.91 56.8730110  4.89  248.0 1.079  30   5.86   5.17 1.180 1.022
2016.421205  87808 269.0632698  4.85 37.2505696  4.74  178.0 1.003  41   4.41   2.32 0.997 1.077
2016.421212  87808 269.0632721  4.87 37.2505678  4.75  167.0 1.002  41   5.03   2.70 1.004 1.072
2016.421231  89826 274.9653611  4.92 36.0647394  4.89  432.0 1.005  68   4.55   3.42 1.260 1.035
2016.421247  89826 274.9653608  4.90 36.0647372  4.89  471.0 1.003  68   2.93   2.62 1.295 1.016
2016.421284  91262 279.2359330  4.32 38.7850224  4.30  465.0 1.004  30   4.48   4.03 1.227 1.016
2016.421302  91262 279.2359346  4.30 38.7850224  4.34  556.0 1.002  30   4.80   5.69 1.237 1.026
2016.421329  92791 283.6261402  4.71 36.8986301  4.53  184.0 1.001  32   6.62   2.35 1.304 1.061
2016.421336  92791 283.6261432  4.58 36.8986308  4.45  211.0 1.001  33   5.67   2.53 1.250 1.062
2016.421356  94376 288.1399070  4.51 67.6619694  4.50  405.0 1.186  45   3.73   4.07 1.349 1.021
2016.421370  94376 288.1399022  4.57 67.6619685  4.52  392.0 1.186  45   5.07   2.73 1.386 1.013
2016.421393  97165 296.2439269  4.90 45.1310338  4.86  396.0 1.020 101   3.42   2.61 1.317 1.045
2016.421407  97165 296.2439281  4.87 45.1310344  4.84  401.0 1.018  99   3.76   1.90 1.280 1.033
2016.421429  97433 297.0442170  4.89 70.2681162  4.89  517.0 1.223  32   4.06   3.81 1.393 1.016
2016.421446  97433 297.0442200  4.88 70.2681162  4.91  458.0 1.222  32   3.29   3.78 1.331 1.015
2016.421467  99675 303.4079617  4.80 46.7413385  4.71  241.0 1.022  83   5.27   2.44 1.221 1.060
2016.421476  99675 303.4079608  4.94 46.7413375  4.93  206.0 1.022  79   4.95   3.36 1.254 1.017
2016.480964  73555 225.4862599  4.52 40.3904343  4.69 1034.0 1.004  27   5.27   8.11 1.592 1.040
2016.480995  73555 225.4862638  4.56 40.3904347  4.66  855.0 1.005  27   5.06   7.00 1.529 1.026
2016.481051  75973 232.7323923  4.80 40.8330109  4.93  957.0 1.006  25   4.52   7.36 1.484 1.026
2016.481079  75973 232.7323964  5.23 40.8330108  5.04  742.0 1.009  27  10.23   5.96 1.541 1.074
2016.481121  80704 247.1607968  5.21 41.8816486  7.21  835.0 1.008  25  11.63  27.45 1.711 1.053
2016.481151  80704 247.1607926  5.47 41.8816501  6.56  969.0 1.007  25  13.13  22.33 1.754 1.065
2016.481192  83895 257.1964248  4.81 65.7147976  4.94  825.0 1.161  29   3.65   6.04 1.481 1.043
2016.481218  83895 257.1964250  4.95 65.7147955  5.04  714.0 1.160  29   4.28   5.54 1.514 1.035
2016.481247  85670 262.6080523  4.64 52.3014479  4.75  548.0 1.046  29   7.33   8.92 1.672 1.066
2016.481265  85670 262.6080524  4.52 52.3014493  4.55  465.0 1.046  28   4.87   5.41 1.490 1.026
2016.481296  87833 269.1514701  4.70 51.4887911  4.99  712.0 1.042  28   7.71  11.61 1.487 1.054
2016.481320  87833 269.1514714  4.93 51.4887914  6.03  714.0 1.042  28   8.88  20.33 1.673 1.072
2016.481351  91373 279.5270163  4.97 39.6683665  5.07  681.0 1.005  42   5.43   7.20 1.884 1.053
2016.481374  91373 279.5270174  4.89 39.6683637  4.95  676.0 1.003  40   4.34   5.26 1.756 1.050
2016.481411  92862 283.8338863  4.55 43.9464633  4.69 1075.0 1.012  30   3.53   6.98 1.543 1.057
2016.481440  92862 283.8338903  4.42 43.9464640  4.44  676.0 1.013  29   3.92   4.19 1.308 1.026
2016.481481  98583 300.3690346  4.77 64.8209228  4.83  608.0 1.156  46   2.93   3.52 1.209 1.043
2016.481500  98583 300.3690331  4.75 64.8209235  4.77  510.0 1.153  45   4.16   3.30 1.075 1.041
2016.481527  98702 300.7046531  4.57 67.8737859  4.58  596.0 1.189  31   4.02   2.92 1.022 1.038
2016.481543  98702 300.7046544  4.81 67.8737841  4.87  347.0 1.188  31   3.82   3.61 1.004 1.057
2016.481560 100453 305.5571086  4.56 40.2566729  4.58  186.0 1.005  31   3.86   4.14 1.234 1.055
2016.481567 100453 305.5571065  4.72 40.2566756  4.69  200.0 1.004  30   5.53   4.54 1.432 1.043
2016.481586 102098 310.3579913  4.26 45.2803454  4.21  398.0 1.018  50   5.83   3.74 1.462 1.045
2016.481602 102098 310.3579905  4.11 45.2803464  4.11  508.0 1.016  50   3.18   3.36 1.370 1.026
2016.481627 104060 316.2328089  4.52 43.9278598  4.53  450.0 1.014  61   6.21   5.36 1.440 1.055
2016.481642 104060 316.2328114  4.58 43.9278596  4.60  435.0 1.013  62   6.35   6.59 1.449 1.031
2016.481672 106032 322.1650829  4.68 70.5607293  4.73  810.0 1.229  51   4.01   4.20 1.235 1.054
2016.481696 106032 322.1650842  4.87 70.5607314  4.94  607.0 1.227  47   4.44   4.42 1.224 1.060
2016.481716 106032 322.1650850  4.95 70.5607277  4.99  602.0 1.227  45   4.64   4.64 1.277 1.034
2016.481738 106032 322.1650732  4.93 70.5607283  4.96  665.0 1.228  45   4.59   4.28 1.332 1.027
2016.481761 106032 322.1650852  4.69 70.5607296  4.76  711.0 1.230  47   3.56   4.06 1.164 1.062
2016.483698  75973 232.7323931  5.94 40.8330113  8.12  789.0 1.012  27  14.19  32.01 1.469 1.017
2016.483790  79804 244.3139992  4.59 59.7551407  4.77  548.0 1.104  30   4.01   7.51 1.269 1.045
2016.483805  79804 244.3140024  4.87 59.7551411  4.93  335.0 1.102  30   4.38   4.75 1.260 1.044
2016.483822  80331 245.9976937  4.57 61.5144813  4.64  242.0 1.117  30   6.49   6.84 1.206 1.060
2016.483831  80331 245.9976925  4.48 61.5144818  4.65  245.0 1.116  29   4.02   7.17 1.207 1.059
2016.483850  81497 249.6865207  5.11 48.9284631  5.04  321.0 1.032  30   9.20   6.20 1.270 1.088
2016.483862  81497 249.6865185  4.85 48.9284672  4.89  349.0 1.031  30   5.65   5.09 1.216 1.062
2016.483886  82172 251.8322928  4.78 42.2387988  4.83  562.0 1.008  30   3.01   3.29 1.273 1.038
2016.483904  82172 251.8322921  4.97 42.2387981  5.03  501.0 1.008  30   2.07   3.23 1.409 1.032
2016.483929  84380 258.7616506  4.54 36.8091793  4.64  366.0 1.002  28   3.36   4.93 1.625 1.074
2016.483943  84380 258.7616519  4.43 36.8091799  4.43  407.0 1.001  28   4.10   2.22 1.441 1.065
2016.483976  87833 269.1514741  4.49 51.4887944  4.57  575.0 1.048  26   5.37   6.43 1.402 1.079
2016.483996  87833 269.1514730  4.68 51.4887920  5.06  608.0 1.045  28   6.86  12.17 1.529 1.045
2016.484023  87808 269.0632704  4.68 37.2505707  4.74  532.0 1.001  45   3.60   3.39 1.534 1.078
2016.484040  87808 269.0632706  4.65 37.2505687  4.68  417.0 1.001  45   3.64   3.22 1.292 1.039
2016.484062  91373 279.5270198  5.02 39.6683657  5.16  355.0 1.008  41   4.27   7.82 1.465 1.034
2016.484076  91373 279.5270186  4.97 39.6683651  5.03  428.0 1.006  42   3.67   5.31 1.541 1.024
2016.484112  92862 283.8338884  4.62 43.9464638  4.63 1129.0 1.014  27   3.04   3.09 1.631 1.056
2016.484144  92862 283.8338908  4.34 43.9464643  4.34  784.0 1.012  29   3.20   3.13 1.316 1.026
2016.484172  94779 289.2761598  4.79 53.3690285  4.82  362.0 1.053  58   5.51   4.80 1.213 1.047
2016.484184  94779 289.2761635  4.99 53.3690291  5.03  333.0 1.053  52   4.62   4.43 1.360 1.047
2016.484216  98583 300.3690354  4.72 64.8209237  4.78  775.0 1.155  56   3.16   4.56 1.317 1.039
2016.484239  98583 300.3690321  4.67 64.8209229  4.78  625.0 1.152  58   2.76   5.91 1.173 1.037
2016.484267 100453 305.5571085  4.67 40.2566768  4.66  559.0 1.008  32   5.85   5.21 2.021 1.025
2016.484285 100453 305.5571096  4.55 40.2566747  4.51  515.0 1.005  33   5.31   3.41 1.826 1.024
2016.484311 102098 310.3579918  4.34 45.2803463  4.31  537.0 1.018  44   5.32   3.35 1.760 1.023
2016.484333 102098 310.3579925  4.27 45.2803463  4.27  772.0 1.016  46   3.52   3.20 1.866 1.011
2016.484367 104060 316.2328130  4.81 43.9278580  4.94  769.0 1.013  47   3.85   8.40 2.162 1.016
2016.484396 104060 316.2328142  5.09 43.9278554  5.21  975.0 1.012  43   8.14  10.93 2.478 1.007
2016.527483  78159 239.3964780  4.91 26.8776023  4.90  258.0 1.011  27   2.97   3.93 1.142 1.051
2016.527493  78159 239.3964779  4.86 26.8776009  4.88  291.0 1.011  30   4.32   4.88 1.123 1.025
2016.527546  80816 247.5545100  4.67 21.4895430  4.70  185.0 1.030  30   6.40   7.24 1.205 1.048
2016.527554  80816 247.5545083  4.47 21.4895421  4.47  230.0 1.029  28   4.53   3.97 1.167 1.021
2016.527621  84833 260.0786653  4.71 18.0568198  4.66  297.0 1.049  43   2.38   2.65 0.943 1.063
2016.527631  84833 260.0786672  4.94 18.0568209  4.83  232.0 1.048  41   2.87   2.13 1.014 1.089
2016.527659  86032 263.7342029  4.46 12.5589881  4.41  187.0 1.085  34   3.57   3.98 1.074 1.099
2016.527666  86032 263.7342036  4.44 12.5589879  4.45  182.0 1.084  32   1.75   3.90 1.036 1.053
2016.527684  88657 271.5078570  4.72 22.2188455  4.77  271.0 1.033  54   2.82   4.31 1.112 1.033
2016.527693  88657 271.5078563  5.05 22.2188471  4.98  232.0 1.031  51   5.23   4.51 1.273 1.053
2016.527713  89861 275.0747330  4.73 21.9610249  4.73  491.0 1.034  94   3.37   4.00 1.267 1.027
2016.527729  89861 275.0747331  4.68 21.9610223  4.70  415.0 1.031  89   3.22   3.17 1.129 1.026
2016.527750  89172 272.9755681  4.57 31.4054608  4.53  314.0 1.002  36   2.77   1.71 0.973 1.034
2016.527759  89172 272.9755681  4.85 31.4054626  4.89  177.0 1.002  29   2.95   4.17 0.950 1.042
2016.527778  93194 284.7359106  4.82 32.6895677  4.89  461.0 1.009  95   2.72   4.42 1.292 1.046
2016.527794  93194 284.7359105  5.01 32.6895670  5.09  475.0 1.005  88   3.80   4.53 1.549 1.056
2016.527818  93244 284.9054085  4.70 15.0679662  4.75  447.0 1.066  93   3.39   4.57 1.228 1.030
2016.527832  93244 284.9054068  4.97 15.0679668  4.97  361.0 1.065  80   4.07   4.35 1.373 1.035
2016.527853  95771 292.1757366  4.97 24.6644197  5.02  276.0 1.021  40   3.36   4.62 1.349 1.025
2016.527864  95771 292.1757370  4.93 24.6644210  4.95  332.0 1.019  40   4.77   4.20 1.421 1.025
2016.527877  95771 292.1757373  4.88 24.6644194  4.99  365.0 1.018  39   3.90   7.61 1.414 1.024
2016.527890  95771 292.1757373  4.90 24.6644187  4.88  360.0 1.017  38   4.36   3.51 1.430 1.024
2016.527903  95771 292.1757359  4.77 24.6644180  4.77  370.0 1.017  42   3.81   4.20 1.310 1.023
2016.527915  95771 292.1757375  4.92 24.6644184  4.95  309.0 1.017  42   3.53   4.78 1.375 1.033
2016.527936  98438 300.0137900  4.77 17.5164453  4.72  375.0 1.050  79   3.07   3.39 1.264 1.061
2016.527948  98438 300.0137889  4.84 17.5164473  4.84  289.0 1.049  82   4.12   4.50 1.195 1.030
2016.527969 100587 305.9653441  4.74 32.1901390  4.77  489.0 1.004 108   2.68   2.87 1.250 1.029
2016.527985 100587 305.9653462  4.94 32.1901383  4.95  400.0 1.002 100   3.79   4.15 1.307 1.021
2016.528006 101810 309.4782035  4.60 18.2688690  4.60  364.0 1.046  58   3.12   4.21 1.365 1.023
2016.528020 101810 309.4782039  4.58 18.2688681  4.56  427.0 1.045  60   3.58   3.46 1.425 1.031
2016.528049 102532 311.6644395  4.72 16.1233930  4.70  841.0 1.058 103   4.15   3.14 1.420 1.031
2016.528073 102532 311.6644399  4.90 16.1233932  4.87  582.0 1.059  99   3.25   3.05 1.395 1.040
2016.528104 106062 322.2492286  4.76 22.1794657  4.68  552.0 1.027  56   4.02   3.80 1.398 1.090
2016.528120 106062 322.2492280  5.02 22.1794669  5.00  386.0 1.026  50   1.71   3.39 1.437 1.045
2016.528152 109176 331.7542888  4.98 25.3452440  5.01  703.0 1.019  32   5.40   6.14 1.557 1.026
2016.528176 109176 331.7542904  5.01 25.3452426  5.01  697.0 1.016  32   5.56   4.38 1.651 1.035
2016.528209 109427 332.5511848  4.71  6.1979762  4.64  633.0 1.142  30   2.46   3.25 1.192 1.100
2016.528228 109427 332.5511837  5.07  6.1979767  4.99  477.0 1.143  30   3.48   3.01 1.328 1.069
2016.528248 112748 342.5015453  5.06 24.6013909  5.20  275.0 1.019  28   3.40   5.08 1.557 1.067
2016.532935  80331 245.9976859  4.54 61.5144781  4.39  133.0 1.122  29   6.33   2.63 0.876 1.058
2016.532940  80331 245.9976914  4.57 61.5144778  4.56  126.0 1.121  28   5.53   4.39 0.954 1.041
2016.532955  80704 247.1607977  4.30 41.8816524  4.25  197.0 1.013  29   5.40   4.28 0.846 1.048
2016.532963  80704 247.1607962  4.34 41.8816512  4.35  232.0 1.012  28   4.72   5.44 0.945 1.063
2016.532980  81833 250.7242231  4.97 38.9218675  4.94  173.0 1.009  29   4.81   5.61 1.091 1.062
2016.532987  81833 250.7242222  4.85 38.9218690  4.81  191.0 1.008  29   4.59   4.67 1.046 1.038
2016.533003  81497 249.6865158  4.60 48.9284647  4.59  271.0 1.031  29   3.99   4.17 0.907 1.046
2016.533011  81497 249.6865164  4.93 48.9284611  4.98  169.0 1.030  29   3.10   3.95 0.986 1.031
2016.533030  83895 257.1964263  4.66 65.7147981  4.63  364.0 1.165  30   3.13   3.07 0.931 1.038
2016.533041  83895 257.1964298  4.87 65.7147973  4.93  257.0 1.164  30   2.90   3.69 0.985 1.054
2016.533063  84380 258.7616536  4.42 36.8091767  4.41  152.0 1.004  29   3.84   3.49 0.951 1.030
2016.533081  85670 262.6080499  4.34 52.3014478  4.35  195.0 1.050  30   4.96   4.74 0.920 1.031
2016.533088  85670 262.6080505  4.51 52.3014478  4.54  131.0 1.050  30   3.50   5.18 0.939 1.035
2016.533103  87585 268.3829885  4.84 56.8730125  4.83  155.0 1.084  29   4.52   4.90 0.964 1.078
2016.533109  87585 268.3829925  4.89 56.8730111  4.92  147.0 1.083  28   3.48   4.97 0.988 1.041
2016.533128  87833 269.1514771  4.21 51.4887924  4.41  291.0 1.047  30   4.71   8.17 0.995 1.078
2016.533138  87833 269.1514706  4.23 51.4887934  4.27  289.0 1.045  29   4.60   5.11 0.971 1.050
2016.533157  87808 269.0632725  4.78 37.2505693  4.80  188.0 1.002  35   1.44   2.57 1.008 1.028
2016.533164  87808 269.0632722  4.85 37.2505684  4.80  170.0 1.001  37   2.08   2.13 1.011 1.061
2016.533181  89937 275.2722714  4.79 72.7312607  4.88  177.0 1.263  30   2.70   3.76 0.907 1.058
2016.533188  89937 275.2722754  4.82 72.7312634  4.82  181.0 1.263  30   3.37   2.90 0.892 1.039
2016.533216  91373 279.5270205  4.74 39.6683624  4.75  212.0 1.007  45   3.68   2.25 1.014 1.052
2016.533223  91373 279.5270197  4.91 39.6683634  4.90  190.0 1.006  43   3.46   2.95 1.090 1.031
2016.533240  92862 283.8338888  4.22 43.9464655  4.27  290.0 1.017  30   2.32   3.89 1.083 1.043
2016.533251  92862 283.8338883  4.17 43.9464658  4.22  323.0 1.015  28   2.07   3.53 1.058 1.065
2016.533290  94713 289.0920386  4.61 38.1337634  4.63  454.0 1.005 113   2.93   2.24 1.085 1.027
2016.533304  94713 289.0920389  4.91 38.1337633  4.95  332.0 1.003  87   2.07   2.14 1.186 1.031
2016.533322  94779 289.2761569  4.69 53.3690328  4.75  231.0 1.053  51   2.82   3.95 0.960 1.055
2016.533330  94779 289.2761548  4.90 53.3690328  5.00  186.0 1.053  45   3.25   4.83 1.007 1.050
2016.533351  97630 297.6417154  4.85 38.7229022  4.89  456.0 1.006 124   3.13   3.84 1.326 1.047
2016.533367  97630 297.6417171  4.82 38.7229004  4.88  470.0 1.004 118   2.72   3.08 1.330 1.058
2016.533392  98583 300.3690349  4.73 64.8209263  4.79  400.0 1.152  50   2.53   4.06 0.998 1.031
2016.533405  98583 300.3690316  4.85 64.8209237  4.90  350.0 1.151  52   4.02   3.39 1.048 1.050
2016.533426 100261 305.0252749  4.86 68.8804408  5.00  225.0 1.203  42   4.87   7.12 1.105 1.064
2016.533435 100261 305.0252741  5.11 68.8804422  5.16  229.0 1.203  39   5.85   4.54 1.282 1.052
2016.533456 101474 308.4757633  4.68 35.2508263  4.69  476.0 1.001 118   3.00   3.18 1.287 1.013
2016.533470 101474 308.4757640  4.75 35.2508253  4.75  364.0 1.000 120   4.32   4.02 1.191 1.012
2016.533489 102422 311.3232435  4.61 61.8425621  4.69  210.0 1.120  65   4.33   5.98 0.977 1.059
2016.533496 102422 311.3232487  4.91 61.8425581  4.92  145.0 1.119  55   5.84   6.09 0.992 1.025
2016.533513 104060 316.2328133  4.42 43.9278599  4.43  209.0 1.013  68   1.90   3.52 0.988 1.031
2016.533521 104060 316.2328134  4.49 43.9278594  4.53  187.0 1.013  69   4.37   6.13 0.973 1.017
2016.533542 106032 322.1650757  4.53 70.5607290  4.55  466.0 1.229  74   3.34   2.55 0.859 1.042
2016.533555 106032 322.1650844  4.80 70.5607297  4.83  281.0 1.228  67   2.27   3.15 0.864 1.034
2016.533565 106032 322.1650771  4.90 70.5607294  4.94  290.0 1.227  66   4.23   5.51 0.929 1.025
2016.533577 106032 322.1650721  4.81 70.5607276  4.86  332.0 1.227  69   5.22   4.84 0.930 1.048
2016.533589 106032 322.1650771  4.75 70.5607293  4.82  330.0 1.227  68   3.78   4.51 0.918 1.054
2016.533600 106032 322.1650823  4.90 70.5607304  5.03  313.0 1.227  64   2.64   3.63 1.035 1.088
2016.533617 108924 330.9711158  4.82 63.1201906  4.89  164.0 1.134  89   3.80   4.25 0.967 1.058
2016.533624 108924 330.9711193  4.94 63.1201901  4.98  165.0 1.134  86   4.57   3.94 1.040 1.038
2016.533643 109754 333.4699299  4.79 39.7150158  4.87  330.0 1.005  57   3.20   2.89 1.113 1.076
2016.533655 109754 333.4699323  4.84 39.7150163  4.91  329.0 1.004  55   3.48   3.87 1.145 1.075
2016.533671 111022 337.3825999  4.81 47.7068816  4.77  103.0 1.026  85   5.46   3.31 0.821 1.044
2016.533675 111022 337.3826002  4.78 47.7068823  4.80   92.0 1.026  84   4.59   3.83 0.772 1.042
2016.533698 111944 340.1291798  4.45 44.2763600  4.47  391.0 1.014  94   2.14   2.42 0.844 1.041
2016.533709 111944 340.1291800  4.79 44.2763600  4.81  204.0 1.013  72   2.56   2.84 0.851 1.051
2016.533724 113288 344.1083210  5.02 49.7335319  4.99  111.0 1.035 109   4.59   3.17 0.747 1.056
2016.533729 113288 344.1083267  5.01 49.7335293  5.03  148.0 1.034 121   3.52   3.67 0.859 1.044
2016.533744 115022 349.4362690  4.80 49.0153316  4.86   93.0 1.034  47   3.39   4.42 0.711 1.045
2016.533748 115022 349.4362696  4.92 49.0153314  4.94   97.0 1.033  45   2.02   3.63 0.785 1.044
2016.535685  79804 244.3140004  4.64 59.7551397  4.69  803.0 1.101  30   4.74   5.38 1.476 1.028
2016.535706  79804 244.3140007  4.80 59.7551422  4.88  444.0 1.100  30   4.55   5.62 1.393 1.039
2016.535728  81833 250.7242277  4.62 38.9218675  4.71  361.0 1.006  27   2.43   5.66 1.213 1.035
2016.535739  81833 250.7242242  4.76 38.9218689  4.87  239.0 1.004  30   3.50   7.29 1.157 1.059
2016.535761  82172 251.8322931  4.88 42.2387951  4.81  494.0 1.008  29   5.74   3.65 1.251 1.017
2016.535777  82172 251.8322927  4.85 42.2387997  4.92  432.0 1.008  30   3.34   5.33 1.248 1.030
2016.535804  83895 257.1964280  4.80 65.7147971  4.83  676.0 1.161  28   5.51   4.86 1.383 1.062
2016.535825  83895 257.1964270  4.68 65.7147957  4.76  558.0 1.160  29   3.21   4.34 1.188 1.052
2016.535855  87833 269.1514727  4.19 51.4887943  4.20  403.0 1.047  27   3.22   3.23 1.068 1.033
2016.535868  87833 269.1514737  4.73 51.4887919  4.59  339.0 1.045  30  10.67   8.58 1.186 1.030
2016.535894  89826 274.9653578  4.61 36.0647396  4.61  502.0 1.008  64   3.18   2.24 1.101 1.024
2016.535909  89826 274.9653578  4.86 36.0647392  4.82  365.0 1.005  57   3.54   2.70 1.134 1.035
2016.535932  89937 275.2722759  4.84 72.7312638  5.01  361.0 1.262  29   3.37   6.54 1.252 1.052
2016.535945  89937 275.2722691  4.99 72.7312612  5.09  361.0 1.261  30   5.67   6.73 1.315 1.043
2016.535970  91373 279.5270179  4.85 39.6683657  4.86  297.0 1.004  42   3.60   3.75 1.232 1.018
2016.535981  91373 279.5270177  4.97 39.6683654  4.95  280.0 1.003  39   4.44   3.26 1.300 1.018
2016.536004  94713 289.0920370  4.79 38.1337620  4.83  400.0 1.008  86   2.59   3.52 1.145 1.040
2016.536018  94713 289.0920381  4.81 38.1337594  4.91  396.0 1.005  87   2.67   3.93 1.215 1.076
2016.536040  94648 288.8853672  4.75 73.3559573  4.82  295.0 1.272  30   3.12   4.32 0.909 1.037
2016.536050  94648 288.8853590  4.96 73.3559587  5.04  252.0 1.272  30   3.73   4.33 0.962 1.050
2016.536068  97630 297.6417170  4.93 38.7229045  4.93  328.0 1.009 115   3.70   3.43 1.177 1.031
2016.536081  97630 297.6417152  4.84 38.7229032  4.85  382.0 1.006 117   3.31   2.66 1.210 1.022
2016.536105  97433 297.0442120  4.75 70.2681216  4.82  422.0 1.223  30   2.47   3.18 1.232 1.061
2016.536119  97433 297.0442113  4.79 70.2681196  4.90  355.0 1.222  30   4.10   5.12 1.172 1.077
2016.536139 100261 305.0252765  4.66 68.8804410  4.69  296.0 1.205  42   4.26   3.75 1.033 1.042
2016.536149 100261 305.0252670  4.85 68.8804432  4.91  208.0 1.204  40   5.38   6.07 1.008 1.039
2016.536168 101474 308.4757629  4.75 35.2508268  4.78  476.0 1.004 104   3.17   2.97 1.363 1.030
2016.536183 101474 308.4757644  4.81 35.2508283  4.84  413.0 1.002 100   3.59   4.58 1.307 1.020
2016.536202 102422 311.3232444  4.95 61.8425623  5.07  157.0 1.121  46   4.28   4.35 1.166 1.090
2016.536209 102422 311.3232418  4.75 61.8425604  4.79  197.0 1.120  53   5.33   4.89 1.066 1.047
2016.536227 104194 316.6504320  4.90 47.6483957  4.95  312.0 1.028 126   3.43   5.51 1.197 1.031
2016.536239 104194 316.6504306  4.91 47.6483931  4.94  360.0 1.026 126   5.64   6.13 1.257 1.021
2016.536273 105199 319.6463990  4.26 62.5858215  4.27  649.0 1.128  62   4.10   2.84 1.264 1.047
2016.536291 105199 319.6463949  4.97 62.5858223  4.91  377.0 1.127  48  10.90   8.80 1.611 1.032
2016.536341 109754 333.4699308  4.66 39.7150152  4.69  580.0 1.010  54   3.80   3.15 1.274 1.045
2016.536358 109754 333.4699306  4.60 39.7150152  4.60  426.0 1.007  57   2.74   2.26 1.022 1.025
2016.536377 111022 337.3826018  4.82 47.7068826  4.89  102.0 1.029  81   6.24   7.02 0.837 1.048
2016.536382 111022 337.3825976  4.95 47.7068794  5.24  102.0 1.029  79   4.60  14.35 0.966 1.074
2016.536406 111944 340.1291811  4.58 44.2763603  4.59  398.0 1.017  84   2.23   2.24 0.961 1.033
2016.536418 111944 340.1291805  4.71 44.2763612  4.71  267.0 1.015  79   3.48   2.67 0.884 1.033
2016.536438 113288 344.1083210  4.52 49.7335318  4.54  283.0 1.037 161   2.20   2.57 0.803 1.041
2016.536447 113288 344.1083224  4.87 49.7335310  4.87  179.0 1.036 128   2.43   3.48 0.848 1.049
2016.536461 115022 349.4362668  4.70 49.0153308  4.76  166.0 1.036  53   2.96   2.38 0.879 1.071
2016.536468 115022 349.4362674  4.82 49.0153310  4.90  140.0 1.035  50   1.87   2.20 0.912 1.070
2016.536498 115590 351.2095409  3.99 62.2827598  4.00 1168.0 1.126 183   2.22   1.69 0.798 1.037
2016.536521 115590 351.2095404  4.76 62.2827601  4.78  156.0 1.124 102   3.68   2.99 0.752 1.051
2016.598649  85670 262.6080507  4.21 52.3014472  4.34  146.0 1.047  30   3.10   5.51 0.704 1.077
2016.598654  85670 262.6080451  4.51 52.3014490  4.62   86.0 1.046  29   4.48   6.44 0.756 1.071
2016.598666  87585 268.3829917  4.89 56.8730128  5.00   85.0 1.078  30   6.32   7.39 0.659 1.063
2016.598669  87585 268.3829878  4.96 56.8730103  5.09   75.0 1.078  30   6.29   6.61 0.694 1.062
2016.598682  87833 269.1514699  4.11 51.4887922  4.13  221.0 1.043  30   3.79   3.73 0.779 1.067
2016.598690  87833 269.1514620  4.12 51.4887925  4.17  193.0 1.043  29   2.73   3.71 0.760 1.046
2016.598719  89981 275.3859295  4.66 49.1218279  4.66  174.0 1.033  30   2.74   4.49 0.711 1.059
2016.598735  91262 279.2358993  4.10 38.7850321  4.13  232.0 1.007  30   3.66   5.09 0.863 1.043
2016.598745  91262 279.2359012  4.00 38.7850316  3.99  281.0 1.006  30   2.62   3.06 0.831 1.084
2016.598764  92791 283.6261442  4.61 36.8986295  4.79   74.0 1.007  30   5.86   9.72 0.851 1.066
2016.598767  92791 283.6261389  4.48 36.8986278  4.39   84.0 1.006  30   5.90   3.83 0.746 1.034
2016.598781  92862 283.8338862  4.25 43.9464653  4.24  225.0 1.015  29   4.68   4.46 0.877 1.040
2016.598789  92862 283.8338849  4.20 43.9464677  4.14  233.0 1.014  29   5.89   4.22 0.754 1.032
2016.598808  94648 288.8853340  4.94 73.3559596  5.15  210.0 1.275  30   5.78   8.68 0.866 1.052
2016.598817  94648 288.8853502  4.85 73.3559624  5.01  238.0 1.274  30   6.34   6.60 0.913 1.126
2016.598845  94376 288.1399011  4.51 67.6619718  4.55  121.0 1.186  40   4.13   5.45 0.776 1.018
2016.598850  94376 288.1398899  4.52 67.6619722  4.52  133.0 1.185  41   5.44   4.43 0.798 1.051
2016.598865  97630 297.6417129  4.80 38.7229068  4.75  189.0 1.009 131   4.14   4.49 0.821 1.068
2016.598872  97630 297.6417131  4.77 38.7229041  4.74  186.0 1.008 136   3.27   3.11 0.810 1.046
2016.598899  98583 300.3690328  4.69 64.8209242  4.73  320.0 1.154  50   2.47   2.57 0.863 1.023
2016.598909  98583 300.3690365  4.83 64.8209254  4.93  268.0 1.153  47   2.91   4.31 0.916 1.045
2016.598927 100261 305.0252726  4.63 68.8804420  4.67  371.0 1.206  46   3.45   3.75 1.094 1.037
2016.598938 100261 305.0252696  4.82 68.8804426  4.80  249.0 1.205  45   6.57   4.76 0.995 1.032
2016.598955 101474 308.4757624  4.89 35.2508284  4.94  176.0 1.006 109   4.35   4.16 1.036 1.070
2016.598962 101474 308.4757633  4.61 35.2508252  4.62  217.0 1.004 123   4.95   3.17 0.863 1.057
2016.598979 102422 311.3232308  4.71 61.8425766  4.74  150.0 1.123  55   5.07   4.92 0.897 1.030
2016.598985 102422 311.3232371  4.83 61.8425766  4.89  120.0 1.122  46   3.47   3.37 0.914 1.061
2016.599001 102098 310.3579936  4.07 45.2803452  4.06  245.0 1.017  61   3.97   3.01 0.993 1.021
2016.599009 102098 310.3579945  4.08 45.2803441  4.06  238.0 1.016  61   4.45   2.75 1.008 1.043
2016.599026 104194 316.6504317  4.91 47.6483953  4.99  245.0 1.028 139   3.83   3.24 1.059 1.069
2016.599036 104194 316.6504300  4.74 47.6483956  4.78  294.0 1.027 159   3.12   2.29 1.064 1.050
2016.599054 105199 319.6463916  4.37 62.5858224  4.41  291.0 1.129  69   3.75   2.67 1.067 1.056
2016.599064 105199 319.6463901  4.40 62.5858238  4.44  256.0 1.128  70   3.99   3.87 1.014 1.051
2016.599091 106481 323.4950605  4.67 45.5914145  4.67  364.0 1.019 162   3.79   2.39 1.003 1.026
2016.599103 106481 323.4950609  4.65 45.5914148  4.65  289.0 1.018 155   3.65   2.77 0.909 1.025
2016.599121 108924 330.9711212  4.87 63.1201938  4.89  228.0 1.137  91   4.63   3.46 1.111 1.016
2016.599129 108924 330.9711174  4.96 63.1201922  5.08  223.0 1.136  77   4.35   4.23 1.245 1.105
2016.599147 109754 333.4699329  4.86 39.7150169  4.89  290.0 1.008  52   3.08   2.60 1.060 1.022
2016.599158 109754 333.4699335  4.62 39.7150143  4.66  315.0 1.007  58   2.32   2.12 0.937 1.046
2016.599174 111022 337.3825963  4.59 47.7068833  4.63  123.0 1.030  93   3.66   3.10 0.784 1.063
2016.599178 111022 337.3826000  5.07 47.7068823  4.99   83.0 1.029  71   4.00   2.86 0.933 1.110
2016.599197 111944 340.1291832  4.89 44.2763610  4.87  261.0 1.018  79   3.68   3.13 1.000 1.027
2016.599207 111944 340.1291823  4.72 44.2763600  4.70  300.0 1.016  87   3.26   2.58 0.943 1.027
2016.599226 113288 344.1083218  4.72 49.7335336  4.76  252.0 1.038 149   3.94   3.05 0.897 1.041
2016.599234 113288 344.1083259  4.71 49.7335309  4.71  222.0 1.037 146   4.45   5.19 0.820 1.035
2016.599249 115022 349.4362662  5.03 49.0153326  5.09  132.0 1.039  47   4.00   3.91 0.938 1.049
2016.599255 115022 349.4362701  4.83 49.0153299  4.85  176.0 1.037  54   4.16   4.83 0.934 1.040
2016.599270 115590 351.2095360  4.67 62.2827622  4.67  228.0 1.130 136   6.14   4.34 0.820 1.050
2016.599277 115590 351.2095426  4.79 62.2827608  4.87  173.0 1.128 114   4.94   4.35 0.826 1.084
2016.599293 116584 354.3920876  4.98 46.4562145  4.90  162.0 1.027  52   4.26   2.91 1.087 1.054
2016.599300 116584 354.3920857  4.71 46.4562153  4.70  206.0 1.026  57   4.49   3.80 0.954 1.044
2016.599325 117863 358.5959271  4.79 57.4993696  4.82  247.0 1.088 114   3.38   2.49 0.878 1.052
2016.599334 117863 358.5959330  4.81 57.4993682  4.89  239.0 1.086 110   4.14   2.25 0.927 1.088
2016.599343 117863 358.5959315  4.79 57.4993670  4.86  259.0 1.085 115   4.86   3.17 0.920 1.074
2016.599352 117863 358.5959303  4.83 57.4993677  4.86  248.0 1.084 113   4.78   3.32 0.893 1.031
2016.599361 117863 358.5959274  4.79 57.4993692  4.85  253.0 1.083 110   4.28   2.98 0.919 1.060
2016.599371 117863 358.5959324  4.84 57.4993677  4.89  251.0 1.082 114   3.88   3.27 0.923 1.047
2016.599419   3179  10.1272613  4.17 56.5371882  4.18  241.0 1.079  56   4.91   2.99 1.127 1.105
2016.599429   3179  10.1272572  4.06 56.5371854  4.07  309.0 1.078  63   3.89   2.45 1.045 1.048
2016.599446   3821  12.2856336  4.74 57.8126673  4.76  158.0 1.087 104   4.75   3.41 0.806 1.043
2016.599452   3821  12.2856232  5.06 57.8126651  5.07  136.0 1.087  92   7.97   4.44 0.936 1.044
2016.599466   4427  14.1774674  4.32 60.7167227  4.32  190.0 1.111 100   5.53   3.24 0.858 1.075
2016.599473   4427  14.1774616  4.41 60.7167244  4.43  140.0 1.111  90   6.51   4.80 0.794 1.068
2016.599491   5447  17.4340189  4.19 35.6200432  4.25  366.0 1.004  30   6.35   7.32 0.931 1.058
2016.599503   5447  17.4340217  4.14 35.6200431  4.08  326.0 1.002  27   5.06   3.29 0.953 1.081
2016.601362  84380 258.7616493  4.32 36.8091764  4.27  157.0 1.000  29   3.56   3.89 0.823 1.094
2016.601377  87808 269.0632713  4.95 37.2505666  4.87  104.0 1.008  28   3.10   2.19 0.839 1.075
2016.601382  87808 269.0632698  5.28 37.2505677  4.79  125.0 1.007  34  11.06   5.27 0.982 1.195
2016.601396  87585 268.3829821  5.52 56.8730117  5.25   90.0 1.079  30  14.30   9.70 0.819 1.074
2016.601400  87585 268.3829910  5.04 56.8730092  5.02  111.0 1.078  30  10.34   8.20 0.806 1.089
2016.601417  89826 274.9653535  5.09 36.0647378  4.86  230.0 1.009  57   9.11   3.99 0.958 1.101
2016.601426  89826 274.9653560  4.71 36.0647381  4.68  268.0 1.007  66   3.47   3.87 0.847 1.061
2016.601446  89937 275.2722500  4.86 72.7312459  5.11  155.0 1.263  30   5.70   8.18 0.838 1.102
2016.601452  89937 275.2722465  4.75 72.7312461  5.02  162.0 1.262  30   5.74   7.75 0.858 1.176
2016.601467  89981 275.3859276  4.92 49.1218297  4.75  190.0 1.031  30   4.19   4.19 0.911 1.152
2016.601474  89981 275.3859289  4.76 49.1218283  4.76  190.0 1.031  30   3.69   4.75 0.821 1.033
2016.601487  91373 279.5270211  4.95 39.6683680  4.90  107.0 1.005  38   4.70   5.20 0.825 1.070
2016.601492  91373 279.5270208  4.70 39.6683637  4.74  123.0 1.005  39   3.39   3.81 0.751 1.074
2016.601529  94648 288.8853350  4.85 73.3559639  4.96  187.0 1.276  29   4.31   4.73 0.773 1.062
2016.601536  94648 288.8853410  4.94 73.3559673  5.06  188.0 1.275  30   6.08   6.67 0.793 1.059
2016.601556  94713 289.0920405  4.62 38.1337604  4.60  309.0 1.004 111   5.80   2.88 0.857 1.029
2016.601566  94713 289.0920384  4.80 38.1337622  4.69  225.0 1.003  95   4.60   2.39 0.848 1.101
2016.601582  97165 296.2439240  4.67 45.1310367  4.62  179.0 1.023  98   5.06   3.06 0.775 1.060
2016.601588  97165 296.2439254  4.83 45.1310354  4.81  123.0 1.021  90   6.37   4.08 0.711 1.049
2016.601601  97630 297.6417132  4.82 38.7229037  4.82  204.0 1.008 130   4.99   4.34 0.853 1.082
2016.601609  97630 297.6417165  4.90 38.7229035  4.92  201.0 1.007 126   4.64   4.11 0.933 1.033
2016.601625  98702 300.7046435  4.87 67.8737880  4.99  221.0 1.192  32   3.96   4.51 0.896 1.078
2016.601634  98702 300.7046525  4.81 67.8737867  4.89  254.0 1.191  31   2.77   2.66 0.906 1.079
2016.601658  99848 303.8680234  4.82 47.7142145  4.75  104.0 1.028  81   7.86   4.49 0.869 1.050
2016.601663  99848 303.8680205  4.95 47.7142139  4.90   97.0 1.028  78   7.63   3.56 0.893 1.035
2016.601676 100453 305.5571093  4.69 40.2566731  4.60  103.0 1.007  31   4.92   4.90 1.089 1.108
2016.601681 100453 305.5571119  4.42 40.2566720  4.36  138.0 1.007  37   5.56   3.57 0.915 1.045
2016.601698 100261 305.0252726  4.67 68.8804414  4.72  276.0 1.203  44   5.67   5.16 0.958 1.063
2016.601707 100261 305.0252736  4.85 68.8804445  4.86  194.0 1.202  41   5.24   3.53 0.926 1.044
2016.601723 102098 310.3579930  4.05 45.2803440  4.04  322.0 1.018  59   4.90   2.89 1.052 1.041
2016.601734 102098 310.3579945  4.11 45.2803432  4.09  276.0 1.017  59   6.02   3.64 1.092 1.070
2016.601754 104194 316.6504307  4.65 47.6483949  4.72  314.0 1.028 157   3.76   3.34 1.008 1.070
2016.601764 104194 316.6504354  4.92 47.6483969  4.91  248.0 1.027 139   6.54   3.41 1.070 1.034
2016.601782 105199 319.6463907  4.28 62.5858246  4.30  331.0 1.129  73   3.82   3.18 0.992 1.058
2016.601793 105199 319.6463929  4.43 62.5858231  4.46  225.0 1.128  66   4.97   4.11 0.974 1.068
2016.601817 106481 323.4950589  4.72 45.5914131  4.75  271.0 1.019 144   4.55   3.38 0.947 1.032
2016.601827 106481 323.4950639  4.81 45.5914135  4.87  239.0 1.018 135   3.68   4.16 1.022 1.058
2016.601843 108924 330.9711137  4.93 63.1201922  5.00  134.0 1.139  80   5.08   5.17 0.946 1.044
2016.601849 108924 330.9711192  4.82 63.1201938  4.83  161.0 1.138  88   5.72   4.83 0.903 1.046
2016.601863 108317 329.1630775  4.71 63.6255504  4.79  159.0 1.139  78   4.24   4.48 0.903 1.065
2016.601869 108317 329.1630747  4.91 63.6255488  4.98  139.0 1.139  69   3.35   3.58 0.956 1.066
2016.601883 109492 332.7137707  4.47 58.2012883  4.51  180.0 1.090  75   3.78   2.96 1.072 1.091
2016.601890 109492 332.7137722  4.42 58.2012876  4.38  208.0 1.089  79   5.78   3.16 0.967 1.052
2016.601907 109937 333.9924540  4.88 37.7487365  4.86  182.0 1.003  57   3.88   4.71 0.980 1.051
2016.601914 109937 333.9924561  4.93 37.7487327  4.97  194.0 1.002  55   5.08   4.97 1.094 1.050
2016.601932 110991 337.2928896  4.84 58.4152112  4.90  323.0 1.090 154   3.56   2.99 0.955 1.067
2016.601943 110991 337.2928872  4.75 58.4152113  4.78  334.0 1.089 152   2.81   2.66 0.907 1.051
2016.601979 111795 339.6584564  4.72 56.7954884  4.72  117.0 1.076  92   3.31   2.73 0.778 1.027
2016.601983 111795 339.6584569  4.97 56.7954898  4.99   96.0 1.076  80   4.47   3.89 0.866 1.059
2016.601997 115590 351.2095384  4.70 62.2827586  4.77  227.0 1.130 115   3.46   2.74 0.865 1.087
2016.602005 115590 351.2095400  4.77 62.2827615  4.81  186.0 1.129 107   3.34   3.34 0.818 1.044
2016.602020 116584 354.3920891  4.79 46.4562158  4.73  175.0 1.028  55   4.67   3.83 0.952 1.057
2016.602026 116584 354.3920894  4.76 46.4562157  4.76  160.0 1.027  55   3.84   3.40 0.906 1.058
2016.602053 117863 358.5959229  4.83 57.4993693  4.87  256.0 1.088 105   4.34   4.16 0.928 1.045
2016.602062 117863 358.5959262  4.78 57.4993676  4.83  266.0 1.087 107   3.26   3.87 0.911 1.030
2016.602144   3179  10.1272594  4.14 56.5371858  4.14  231.0 1.080  54   3.85   3.83 1.004 1.024
2016.602154   3179  10.1272605  4.13 56.5371864  4.15  285.0 1.079  53   2.83   3.41 1.123 1.018
2016.602183   4427  14.1774613  4.53 60.7167246  4.54  370.0 1.113  80   5.71   5.42 1.396 1.013
2016.602197   4427  14.1774628  4.52 60.7167252  4.59  383.0 1.111  80   5.47   7.11 1.439 1.060
2016.602224   5447  17.4340181  7.27 35.6200449  5.26  714.0 1.003  26  29.79  15.11 1.537 1.073
2016.602249   5447  17.4340160  7.46 35.6200468  5.12  776.0 1.001  26  30.71  13.16 1.590 1.082
2016.604145  86974 266.6131293  5.07 27.7171626  4.97  154.0 1.009  30   4.11   3.34 1.061 1.068
2016.604151  86974 266.6131265  4.84 27.7171601  4.79  201.0 1.009  35   4.01   2.97 1.032 1.051
2016.604167  88657 271.5078510  4.96 22.2188468  4.87  192.0 1.027  49   4.80   4.00 1.080 1.071
2016.604175  88657 271.5078529  4.75 22.2188439  4.73  223.0 1.027  52   4.73   3.41 0.992 1.020
2016.604192  89861 275.0747346  4.80 21.9610210  4.73  263.0 1.029  86   2.72   3.25 0.996 1.083
2016.604202  89861 275.0747328  4.87 21.9610203  4.80  252.1 1.028  84   3.42   3.74 1.005 1.081
2016.604217  90139 275.9255098  4.72 21.7686347  4.65  223.0 1.028  76   5.20   2.18 0.988 1.057
2016.604224  90139 275.9255114  5.03 21.7686351  4.92  171.0 1.028  65   4.49   3.97 1.136 1.084
2016.604242  93244 284.9054038  4.82 15.0679646  4.77  319.0 1.071  92   4.10   4.74 1.140 1.055
2016.604254  93244 284.9054047  4.88 15.0679656  4.85  311.0 1.069  83   4.66   4.37 1.178 1.040
2016.604312  95771 292.1757329  4.82 24.6644143  4.73  227.0 1.020  50   6.02   3.55 1.062 1.059
2016.604320  95771 292.1757298  4.84 24.6644190  4.86  203.0 1.019  48   5.48   5.15 1.059 1.065
2016.604327  95771 292.1757306  4.78 24.6644157  4.77  188.0 1.018  50   3.45   3.93 1.000 1.048
2016.604334  95771 292.1757364  4.99 24.6644125  4.92  170.0 1.017  45   2.43   4.40 1.110 1.083
2016.604341  95771 292.1757335  4.85 24.6644159  4.71  205.0 1.017  50   5.43   3.14 1.077 1.108
2016.604349  95771 292.1757319  5.01 24.6644150  4.93  188.0 1.017  42   5.62   3.12 1.085 1.038
2016.604364  98337 299.6896001  4.50 19.4922542  4.45  172.0 1.042  65   4.96   2.96 1.079 1.056
2016.604371  98337 299.6896032  4.47 19.4922524  4.48  191.0 1.041  67   4.53   4.24 1.103 1.024
2016.604390  98110 299.0763531  4.75 35.0832981  4.71  355.0 1.000 100   5.89   2.29 1.175 1.026
2016.604402  98110 299.0763553  4.87 35.0832976  4.89  310.0 1.000  93   5.49   4.62 1.218 1.045
2016.604426 100587 305.9653418  5.01 32.1901409  4.95  535.0 1.003  93   5.99   3.54 1.532 1.041
2016.604445 100587 305.9653421  4.67 32.1901397  4.68  627.0 1.002 109   3.80   4.52 1.335 1.021
2016.604482 104732 318.2340869  4.44 30.2266950  4.43  428.0 1.012  76   5.12   4.90 1.283 1.029
2016.604497 104732 318.2340867  4.39 30.2266945  4.36  418.0 1.008  78   4.59   2.95 1.175 1.031
2016.604520 106140 322.4871845  5.10 23.6388592  4.97  420.0 1.028  43   7.80   2.43 1.643 1.026
2016.604536 106140 322.4871806  5.04 23.6388585  5.03  486.0 1.024  43   6.21   5.18 1.719 1.016
2016.604565 106062 322.2492282  4.50 22.1794652  4.48  818.0 1.026  58   4.18   4.49 1.341 1.037
2016.604585 106062 322.2492242  4.83 22.1794648  4.77  385.0 1.026  53   5.01   3.68 1.263 1.044
2016.604611 109176 331.7542867  4.79 25.3452405  4.69  600.0 1.018  30   4.31   2.68 1.272 1.064
2016.604629 109176 331.7542856  4.76 25.3452418  4.74  476.0 1.016  30   2.71   3.83 1.211 1.060
2016.604664 112440 341.6331130  4.97 23.5656157  4.90  559.0 1.028  30   5.05   2.93 1.596 1.024
2016.604684 112440 341.6331122  4.85 23.5656165  4.81  634.0 1.024  30   4.26   3.42 1.559 1.048
2016.604718 114144 346.7511246  5.53  9.4094404  5.65  937.0 1.115  24  14.90  16.21 1.704 1.042
2016.604743 114144 346.7511238  6.22  9.4094400  6.99  551.0 1.111  26  18.48  24.69 1.938 1.029
2016.604885   2219   7.0127026  4.76 17.8932239  5.32  873.0 1.049  28   7.58  14.75 1.635 1.028
2016.604907   2219   7.0126989  5.62 17.8932235  5.91  454.0 1.047  30  14.66  17.81 1.673 1.023
2016.604936   3786  12.1709836  5.81  7.5848479  8.37  737.0 1.128  28  17.09  36.08 1.772 1.026
2016.604959   3786  12.1709845  4.87  7.5848512  4.73  677.0 1.127  30  11.12   9.55 1.233 1.048
2016.672617  98110 299.0763528  4.83 35.0832927  4.82  153.0 1.004 105   2.73   5.10 0.850 1.051
2016.672623  98110 299.0763511  4.67 35.0832955  4.71  178.0 1.003 112   2.56   3.72 0.832 1.042
2016.672637  98337 299.6896024  4.59 19.4922502  4.58   74.0 1.040  63   3.74   6.80 0.793 1.107
2016.672659  99874 303.9420526  4.84 27.8142557  4.76  162.0 1.011  93   3.38   3.47 0.782 1.094
2016.672666  99874 303.9420523  4.82 27.8142584  4.72  179.0 1.010  93   2.85   2.90 0.801 1.144
2016.672681 101769 309.3877387  4.72 14.5949546  4.67  211.0 1.076  84   2.69   4.29 0.819 1.116
2016.672689 101769 309.3877394  4.76 14.5949534  4.76  188.0 1.074  88   3.05   2.25 0.790 1.097
2016.672703 101810 309.4782029  4.57 18.2688687  4.44  162.0 1.048  65   3.00   3.56 0.987 1.174
2016.672710 101810 309.4782024  4.38 18.2688671  4.38  197.0 1.047  67   2.44   4.64 0.835 1.048
2016.672726 102532 311.6644306  4.68 16.1233816  4.62  323.0 1.060 108   3.44   2.97 0.914 1.084
2016.672737 102532 311.6644322  4.83 16.1233807  4.80  236.0 1.058 102   4.02   3.87 0.853 1.048
2016.672752 104732 318.2340851  4.45 30.2266924  4.47  205.0 1.009  77   3.66   5.29 0.925 1.061
2016.672760 104732 318.2340858  4.43 30.2266910  4.44  213.0 1.008  77   3.67   4.85 0.924 1.051
2016.672776 106140 322.4871823  4.84 23.6388568  4.80  178.0 1.029  51   4.96   4.98 0.955 1.047
2016.672783 106140 322.4871818  4.84 23.6388569  4.87  170.0 1.027  50   3.92   3.81 0.966 1.029
2016.672798 105502 320.5221802  4.95 19.8048059  4.86  230.0 1.038  61   6.32   5.82 1.048 1.088
2016.672807 105502 320.5221805  4.80 19.8048049  4.70  259.0 1.037  62   4.56   3.38 1.014 1.089
2016.672824 107151 325.5644306  5.03  5.6801141  4.89  260.0 1.152  30   5.93   4.64 0.981 1.111
2016.672833 107151 325.5644313  4.93  5.6801148  4.84  276.0 1.150  30   5.21   5.23 0.944 1.079
2016.672856 107348 326.1279464  5.28 17.3499680  5.10  194.0 1.050  31   6.40   4.82 1.056 1.121
2016.672865 107348 326.1279410  4.72 17.3499689  4.65  304.0 1.050  36   4.07   3.98 0.872 1.082
2016.672962 112440 341.6331118  5.05 23.5656131  4.90  218.0 1.022  30   5.89   3.90 1.047 1.075
2016.672971 112440 341.6331132  4.76 23.5656130  4.67  262.0 1.021  30   4.48   2.61 0.964 1.046
2016.672986 114144 346.7511206  4.89  9.4094356  4.78  190.0 1.113  30   4.98   3.71 0.998 1.077
2016.672994 114144 346.7511233  5.04  9.4094359  4.93  194.0 1.112  30   7.00   5.26 1.073 1.051
2016.673009 114971 349.2949263  4.80  3.2823725  4.75  260.0 1.180  30   7.01   6.93 1.010 1.046
2016.673017 114971 349.2949276  4.92  3.2823728  5.10  195.0 1.178  29   4.99   9.41 1.059 1.060
2016.673033 115830 351.9914777  5.03  6.3787929  4.97  315.0 1.142  27   5.26   3.88 1.127 1.033
2016.673046 115830 351.9914756  4.70  6.3787932  4.60  400.0 1.141  29   5.30   2.69 0.971 1.060
2016.673065 117245 356.5978382  4.42  3.4866965  4.39  321.0 1.177  29   4.49   4.99 0.970 1.092
2016.673076 117245 356.5978354  4.52  3.4866979  4.43  268.0 1.175  29   5.67   4.28 0.884 1.067
2016.673093 118131 359.4395124  4.38 25.1412583  4.39  248.0 1.017  29   2.65   3.51 0.878 1.032
2016.673101 118131 359.4395128  4.57 25.1412587  4.55  219.0 1.016  28   3.33   4.04 0.952 1.060
2016.673117 117887 358.6940802  4.99  0.1092468  4.91  230.0 1.220  26   3.99   4.12 1.099 1.072
2016.673127 117887 358.6940800  4.79  0.1092453  4.62  271.0 1.220  29   6.70   3.09 0.898 1.048
2016.673142   2219   7.0127013  5.04 17.8932235  4.90   92.0 1.049  29   3.99   3.74 0.882 1.098
2016.673146   2219   7.0127021  4.96 17.8932208  4.76  111.0 1.049  29   7.05   4.35 0.834 1.082
2016.673161   3786  12.1709857  5.01  7.5848499  5.15  145.0 1.135  29   4.60   7.95 0.960 1.062
2016.673167   3786  12.1709881  4.85  7.5848478  4.79  182.0 1.134  30   4.25   5.33 0.961 1.129
2016.673182   3693  11.8341800  4.71 24.2668109  4.68  180.0 1.020  29   3.63   4.41 0.788 1.075
2016.673189   3693  11.8341801  5.16 24.2668088  5.16  138.0 1.019  29   4.47   7.29 0.965 1.104
2016.673220   7097  22.8710064  4.91 15.3458184  4.79  139.0 1.077  30   4.67   2.31 0.929 1.119
2016.673226   7097  22.8710072  4.81 15.3458196  4.85  156.0 1.074  30   5.38   7.01 0.847 1.056
2016.673241   7884  25.3577877  5.12  5.4876283  4.84  284.0 1.166  25   9.04   5.20 1.066 1.073
2016.673251   7884  25.3577896  5.17  5.4876258  5.10  280.0 1.162  25   6.92   6.37 1.167 1.045
2016.673274   8796  28.2705146  4.88 29.5777475  4.89  196.0 1.013  29   4.72   4.77 0.958 1.022
2016.673282   8796  28.2705151  5.22 29.5777462  5.05  193.0 1.011  28   6.48   3.34 1.171 1.063
2016.673298   8903  28.6605303  4.96 20.8075355  4.94  215.0 1.036  30   4.90   4.17 1.263 1.024
2016.673307   8903  28.6605287  4.56 20.8075364  4.53  245.0 1.034  30   3.28   2.68 1.008 1.040
2016.673321   9884  31.7943313  4.21 23.4617463  4.20  194.0 1.025  28   4.67   5.08 1.085 1.053
2016.673329   9884  31.7943336  4.14 23.4617468  4.29  241.0 1.024  27   2.88   6.73 1.167 1.055
2016.673347  10064  32.3867936  4.84 34.9871168  4.83  223.0 1.001  34   2.50   1.75 1.087 1.072
2016.673355  10064  32.3867923  4.81 34.9871189  4.84  238.0 1.000  35   2.54   4.11 1.067 1.061
2016.673380  11021  35.4858978  4.92  0.3956337  4.71  692.0 1.216  28   8.95   5.72 1.217 1.050
2016.673400  11021  35.4858963  4.89  0.3956354  4.74  484.0 1.216  27   6.65   4.42 1.140 1.063
2016.673422  13654  43.9520382  4.44 18.3315681  4.46  260.0 1.047  30   3.88   5.07 0.955 1.050
2016.673431  13654  43.9520401  4.57 18.3315674  4.49  224.0 1.046  30   6.06   5.14 0.953 1.075
2016.675197  89861 275.0747327  4.43 21.9610201  4.37  656.0 1.027  91   2.83   2.25 0.984 1.093
2016.675214  89861 275.0747359  5.28 21.9610180  5.20  281.0 1.027  48   3.09   3.41 1.006 1.064
2016.675275  95947 292.6803395  4.68 27.9596218  4.61  140.0 1.017  53   4.41   4.32 1.120 1.074
2016.675281  95947 292.6803413  4.56 27.9596223  4.54  206.0 1.015  60   4.85   4.48 1.166 1.026
2016.675305  96229 293.5232937  4.92  7.3782141  4.80  407.0 1.135 106   3.71   3.77 1.209 1.112
2016.675320  96229 293.5232946  5.02  7.3782147  4.97  460.0 1.132  78   4.68   3.78 1.332 1.045
2016.675344  97278 296.5649868  4.09 10.6132539  4.09  450.0 1.101  69   3.63   4.00 1.233 1.040
2016.675360  97278 296.5649880  4.12 10.6132557  4.12  455.0 1.099  63   2.39   3.93 1.262 1.056
2016.675391  97804 298.1182455  4.91  1.0056188  4.92  552.0 1.208 104   5.17   4.99 1.515 1.010
2016.675410  97804 298.1182423  4.91  1.0056236  4.88  579.0 1.210 100   4.81   5.36 1.571 1.047
2016.675446 102488 311.5548321  4.39 33.9717664  4.43  307.0 1.003  84   3.94   6.11 1.450 1.019
2016.675456 102488 311.5548312  4.59 33.9717687  4.64  246.0 1.002  73   5.69   6.85 1.621 1.046
2016.675481 104987 318.9562181  4.67  5.2474775  4.64  692.0 1.164  39   3.10   2.11 1.292 1.030
2016.675501 104987 318.9562167  4.83  5.2474770  4.78  515.0 1.158  36   2.40   2.16 1.274 1.052
2016.675524 107315 326.0466178  4.16  9.8750200  4.20  466.0 1.119  25   3.24   4.45 1.468 1.027
2016.675540 107315 326.0466190  4.07  9.8750199  4.18  468.0 1.113  25   1.50   5.54 1.343 1.056
2016.675567 106062 322.2492287  4.75 22.1794659  4.77  505.0 1.026  57   3.07   5.14 1.368 1.012
2016.675582 106062 322.2492291  4.82 22.1794658  4.82  407.0 1.026  55   3.23   3.47 1.352 1.015
2016.675611 109176 331.7542831  4.86 25.3452384  4.80  743.0 1.016  34   5.27   3.52 1.496 1.026
2016.675635 109176 331.7542801  4.87 25.3452396  4.85  650.0 1.015  34   4.51   2.54 1.456 1.019
2016.675667 112029 340.3658680  5.09 10.8313102  5.07  725.0 1.100  26   6.14   5.98 1.522 1.024
2016.675693 112029 340.3658676  5.40 10.8313138  5.22  830.0 1.097  24   7.66   4.47 1.841 1.038
2016.675735 113963 346.1905198  4.66 15.2050800  4.67 1168.0 1.064  27   7.21   7.50 1.840 1.024
2016.675770 113963 346.1905192  4.33 15.2050803  4.29  996.0 1.064  27   4.11   3.00 1.421 1.029
2016.675802 117718 358.1219986  4.87 19.1201246  4.85  396.0 1.043  28   2.22   2.98 1.300 1.037
2016.675816 117718 358.1219997  5.03 19.1201250  5.03  395.0 1.041  27   4.37   5.14 1.399 1.033
2016.675869   1168   3.6511379  4.89 20.2067127  4.85  517.0 1.035  29   8.26   7.96 1.312 1.034
2016.675885   1168   3.6511393  5.42 20.2067123  5.20  363.0 1.035  27  10.11   7.97 1.554 1.087
2016.675906   3092   9.8326378  4.61 30.8604908  4.55  397.0 1.004  29   5.77   4.66 1.464 1.029
2016.675920   3092   9.8326368  4.39 30.8604881  4.33  424.0 1.003  29   4.28   3.35 1.232 1.047
2016.676020   7884  25.3577849  4.87  5.4876296  4.75  608.0 1.152  24   5.89   4.18 1.404 1.062
2016.676039   7884  25.3577867  5.10  5.4876291  5.17  489.0 1.150  25   5.65   7.59 1.491 1.027
2016.676093  12086  38.9452387  4.95 34.6873241  5.00  769.0 1.006  30   3.21   3.75 1.635 1.036
2016.676120  12086  38.9452391  4.88 34.6873249  4.93  829.0 1.002  30   4.27   3.80 1.646 1.058
2016.676155  13654  43.9520399  4.42 18.3315677  4.41  762.0 1.047  28   4.85   4.89 1.410 1.021
2016.676176  13654  43.9520412  4.89 18.3315680  4.69  476.0 1.045  28   8.93   5.60 1.522 1.042
2016.676204  15549  50.0848061  4.87 29.0483834  4.87  616.0 1.007  30   4.56   4.67 1.614 1.017
2016.676224  15549  50.0848058  4.76 29.0483853  4.77  565.0 1.006  30   4.14   4.68 1.420 1.014
2016.677931  89172 272.9755692  4.95 31.4054619  4.90  265.0 1.002  30   4.37   3.12 1.228 1.049
2016.677941  89172 272.9755681  4.85 31.4054649  4.87  290.0 1.003  29   1.38   3.45 1.219 1.037
2016.677964  93747 286.3524939  4.58 13.8630369  4.52  526.0 1.082  84   2.91   3.13 1.247 1.072
2016.677979  93747 286.3524934  4.70 13.8630377  4.66  328.0 1.078  80   2.54   2.53 1.095 1.043
2016.678006  95501 291.3757640  4.68  3.1151698  4.65  400.0 1.189  84   2.79   3.46 1.192 1.043
2016.678019  95501 291.3757641  4.76  3.1151696  4.70  327.0 1.185  87   4.26   4.12 1.123 1.073
2016.678039  95947 292.6803376  4.44 27.9596262  4.42  280.0 1.010  57   5.13   4.05 1.189 1.016
2016.678048  95947 292.6803366  4.77 27.9596283  4.76  231.0 1.009  50   7.92   6.02 1.399 1.043
2016.678081  96229 293.5232933  4.53  7.3782152  4.48  891.0 1.130  98   3.65   2.81 1.259 1.067
2016.678104  96229 293.5232928  4.84  7.3782149  4.77  472.0 1.131 101   3.77   3.10 1.227 1.069
2016.678130  99874 303.9420499  4.72 27.8142565  4.70  545.0 1.010  97   3.75   3.66 1.239 1.027
2016.678147  99874 303.9420516  4.82 27.8142577  4.82  436.0 1.009  98   3.31   3.69 1.225 1.016
2016.678169 101769 309.3877397  4.88 14.5949543  4.88  382.0 1.070  90   2.86   2.69 1.269 1.026
2016.678183 101769 309.3877392  4.75 14.5949534  4.72  423.0 1.068  94   2.66   2.50 1.200 1.050
2016.678209 102488 311.5548331  4.47 33.9717671  4.41  277.0 1.000  77   6.17   2.87 1.452 1.024
2016.678219 102488 311.5548301  4.31 33.9717648  4.31  243.0 1.000  88   2.77   4.19 1.234 1.019
2016.678250 105502 320.5221823  4.84 19.8048048  4.80  463.0 1.039  61   2.34   2.87 1.383 1.061
2016.678265 105502 320.5221810  4.66 19.8048045  4.62  436.0 1.038  66   2.62   2.73 1.134 1.043
2016.678288 107151 325.5644308  4.88  5.6801134  4.87  436.0 1.151  29   2.62   4.24 1.227 1.053
2016.678303 107151 325.5644306  4.90  5.6801126  4.85  459.0 1.149  30   3.38   4.32 1.265 1.072
2016.678365 107348 326.1279409  4.32 17.3499704  4.29 1157.0 1.053  39   2.34   1.87 1.174 1.045
2016.678402 112029 340.3658672  4.95 10.8313115  4.93  608.0 1.100  23   3.03   3.73 1.393 1.040
2016.678424 112029 340.3658671  4.92 10.8313103  4.90  685.0 1.097  26   3.47   4.29 1.420 1.054
2016.678454 113963 346.1905187  4.69 15.2050812  4.69  598.0 1.065  27   4.56   5.47 1.637 1.050
2016.678476 113963 346.1905209  4.83 15.2050784  4.92  756.0 1.063  29   7.88   9.57 1.785 1.020
2016.678525 117718 358.1219996  4.99 19.1201258  4.95  616.0 1.045  26   5.99   5.29 1.638 1.028
2016.678545 117718 358.1219962  4.90 19.1201272  4.91  609.0 1.041  26   4.44   5.31 1.555 1.036
2016.678577 118131 359.4395152  4.53 25.1412583  4.55  737.0 1.015  27   4.85   5.61 1.503 1.029
2016.678600 118131 359.4395123  4.69 25.1412579  4.66  625.0 1.016  28   6.84   6.79 1.485 1.044
2016.678626   3092   9.8326384  4.62 30.8604905  4.55  480.0 1.005  29   6.95   5.42 1.518 1.020
2016.678642   3092   9.8326380  4.56 30.8604895  4.59  453.0 1.003  27   4.63   5.94 1.520 1.048
2016.678664   3786  12.1709858  5.00  7.5848495  4.80  334.0 1.127  29   6.86   3.48 1.283 1.070
2016.678676   3786  12.1709865  4.96  7.5848509  4.85  315.0 1.127  28   7.00   6.04 1.218 1.074
2016.678694   7097  22.8710098  4.93 15.3458187  4.87  243.0 1.072  30   5.15   4.40 1.161 1.044
2016.678703   7097  22.8710067  5.10 15.3458189  5.09  242.0 1.069  28   6.63   7.77 1.242 1.059
2016.678721   7884  25.3577865  5.01  5.4876278  4.89  348.0 1.159  22   5.77   4.28 1.177 1.052
2016.678733   7884  25.3577871  5.02  5.4876272  4.84  365.0 1.155  22   5.51   4.08 1.279 1.115
2016.678756   8796  28.2705152  4.82 29.5777469  4.78  428.0 1.008  28   4.38   3.69 1.334 1.030
2016.678770   8796  28.2705149  4.97 29.5777475  4.95  365.0 1.006  29   4.95   4.94 1.358 1.034
2016.678790   9884  31.7943345  4.15 23.4617465  4.14  317.0 1.024  27   4.56   4.84 1.234 1.053
2016.678801   9884  31.7943359  4.19 23.4617442  4.11  285.0 1.022  26   4.46   3.10 1.253 1.084
2016.678824  11021  35.4858960  4.82  0.3956372  4.65  552.0 1.219  26   6.27   4.19 1.172 1.098
2016.678840  11021  35.4858943  4.93  0.3956370  4.85  404.0 1.216  26   5.12   4.54 1.156 1.061
2016.678864  12086  38.9452396  5.12 34.6873246  5.00  434.0 1.001  29   6.08   2.83 1.345 1.029
2016.678880  12086  38.9452390  5.09 34.6873271  5.21  537.0 1.000  30   5.06   7.71 1.505 1.022
2016.678909  15549  50.0848057  4.88 29.0483855  4.87  338.0 1.012  30   3.67   4.71 1.229 1.050
2016.678920  15549  50.0848057  5.04 29.0483854  5.00  323.0 1.009  30   4.31   4.38 1.364 1.041
2016.678939  15900  51.2030190  5.07  9.0285259  5.04  210.0 1.116  28   6.64   7.70 1.160 1.088
2016.678947  15900  51.2030176  4.80  9.0285287  4.86  237.0 1.115  28   3.62   6.01 1.087 1.037
2016.680660  89861 275.0747329  4.83 21.9610187  4.78  210.0 1.027  53   3.07   2.84 0.925 1.054
2016.680668  89861 275.0747337  4.86 21.9610200  4.76  214.0 1.027  64   3.39   3.53 0.945 1.094
2016.680685  93194 284.7359095  4.87 32.6895652  4.76  201.0 1.007  82   2.60   2.49 0.899 1.104
2016.680693  93194 284.7359100  4.75 32.6895641  4.76  220.0 1.006  85   2.47   2.12 0.873 1.027
2016.680711  93244 284.9054028  4.74 15.0679613  4.68  221.0 1.067  98   3.18   3.30 0.907 1.068
2016.680719  93244 284.9054027  4.84 15.0679603  4.73  187.0 1.066  90   2.81   2.69 0.920 1.098
2016.680733  95947 292.6803387  4.37 27.9596240  4.34  151.0 1.018  64   2.49   2.49 0.860 1.054
2016.680738  95947 292.6803405  4.50 27.9596239  4.50  120.0 1.016  58   2.51   4.24 0.912 1.031
2016.680761  96229 293.5232936  4.76  7.3782155  4.67  355.0 1.137 112   3.52   3.14 1.018 1.094
2016.680772  96229 293.5232924  4.88  7.3782148  4.76  293.0 1.134 106   3.43   2.62 1.049 1.106
2016.680797  97804 298.1182456  4.74  1.0056195  4.58  234.0 1.215  98   3.39   2.93 1.050 1.172
2016.680805  97804 298.1182461  4.78  1.0056204  4.64  188.0 1.213  91   3.13   3.25 0.943 1.137
2016.680831  98110 299.0763491  4.43 35.0832944  4.30  532.0 1.001 129   2.80   2.65 1.081 1.201
2016.680845  98110 299.0763515  4.57 35.0832936  4.53  237.0 1.000 120   2.76   2.29 0.860 1.048
2016.680866  99874 303.9420533  4.74 27.8142562  4.70  428.0 1.009  97   4.72   3.52 1.136 1.036
2016.680879  99874 303.9420493  4.71 27.8142560  4.65  359.0 1.008 103   3.66   3.62 1.022 1.063
2016.680907 102488 311.5548311  4.43 33.9717668  4.41  110.0 1.003  78   5.08   3.58 0.940 1.029
2016.680911 102488 311.5548289  4.50 33.9717651  4.51  100.0 1.002  75   3.68   4.50 0.977 1.029
2016.680929 102453 311.4155868  4.54 30.7198248  4.52  420.0 1.004 161   2.24   2.32 0.952 1.039
2016.680941 102453 311.4155875  4.63 30.7198252  4.57  268.0 1.003 155   2.71   2.49 0.851 1.076
2016.680960 104987 318.9562189  4.91  5.2474761  4.83  258.0 1.158  30   4.27   2.79 0.980 1.044
2016.680970 104987 318.9562175  4.84  5.2474769  4.81  284.0 1.156  30   2.37   4.95 0.996 1.095
2016.680987 105502 320.5221837  5.05 19.8048038  4.88  186.0 1.038  57   4.00   3.87 1.045 1.152
2016.680995 105502 320.5221811  4.77 19.8048031  4.72  236.0 1.038  61   2.91   4.23 0.946 1.080
2016.681013 107151 325.5644313  4.68  5.6801146  4.64  398.0 1.152  29   2.38   3.39 1.018 1.072
2016.681026 107151 325.5644306  4.76  5.6801131  4.70  325.0 1.150  30   2.66   2.47 0.990 1.077
2016.681049 107348 326.1279409  4.78 17.3499696  4.74  261.0 1.050  33   2.93   4.15 0.917 1.082
2016.681058 107348 326.1279414  4.96 17.3499654  4.85  244.0 1.050  34   4.28   3.10 0.959 1.086
2016.681085 109176 331.7542816  4.85 25.3452382  4.77  296.0 1.015  32   3.97   3.55 1.024 1.073
2016.681096 109176 331.7542803  4.80 25.3452375  4.74  299.0 1.015  31   2.87   1.87 0.980 1.052
2016.681116 112029 340.3658689  4.79 10.8313099  4.69  396.0 1.103  30   4.02   4.26 1.020 1.102
2016.681130 112029 340.3658662  5.09 10.8313122  5.05  344.0 1.100  28   3.55   5.56 1.179 1.094
2016.681152 113963 346.1905206  4.47 15.2050786  4.40  486.0 1.071  28   4.21   3.33 1.225 1.065
2016.681168 113963 346.1905185  4.72 15.2050788  4.71  433.0 1.067  29   6.35   7.19 1.357 1.060
2016.681191 114971 349.2949271  5.07  3.2823751  5.06  376.0 1.182  29  10.22  10.49 1.304 1.042
2016.681203 114971 349.2949264  4.84  3.2823746  4.94  312.0 1.179  29   5.84   9.20 1.250 1.098
2016.681223 115830 351.9914798  5.17  6.3787922  5.03  299.0 1.142  29   8.54   7.51 1.101 1.080
2016.681234 115830 351.9914759  5.39  6.3787910  5.34  328.0 1.141  30  11.63  11.55 1.203 1.053
2016.681256 117245 356.5978364  4.50  3.4866994  4.77  481.0 1.177  29   5.91  10.74 1.144 1.052
2016.681271 117245 356.5978358  4.87  3.4866952  4.96  385.0 1.175  28   9.40  10.93 1.248 1.035
2016.681291 118131 359.4395137  4.66 25.1412600  4.60  355.0 1.016  28   6.70   6.58 1.161 1.067
2016.681304 118131 359.4395136  4.59 25.1412558  4.50  369.0 1.015  28   5.62   4.52 1.161 1.062
2016.681326   2219   7.0127058  5.12 17.8932182  4.93  193.0 1.051  28   8.41   5.33 1.219 1.049
2016.681334   2219   7.0127048  4.87 17.8932194  4.87  215.0 1.049  29   7.55   7.93 1.057 1.045
2016.681351   3092   9.8326351  4.54 30.8604873  4.44  227.0 1.006  30   5.29   3.85 1.080 1.076
2016.681359   3092   9.8326379  4.66 30.8604874  4.57  227.0 1.004  30   7.01   5.10 1.177 1.026
2016.681376   3693  11.8341808  5.08 24.2668104  5.14  266.0 1.020  27   7.13   8.51 1.129 1.038
2016.681387   3693  11.8341788  5.17 24.2668064  5.42  307.0 1.019  28   8.33  12.71 1.229 1.054
2016.681405   4906  15.7354987  4.97  7.8902546  5.08  263.0 1.126  30   6.19   9.75 0.949 1.078
2016.681415   4906  15.7354989  4.99  7.8902545  4.87  270.0 1.125  29   4.79   4.78 1.048 1.111
2016.681431   7097  22.8710067  4.91 15.3458196  4.88  224.0 1.070  30   7.41   7.43 1.054 1.052
2016.681439   7097  22.8710065  4.80 15.3458184  4.90  192.0 1.068  29   4.89   7.07 0.989 1.049
2016.681458   8796  28.2705144  4.77 29.5777444  4.81  191.0 1.014  30   3.42   4.64 0.894 1.014
2016.681465   8796  28.2705146  5.11 29.5777441  5.12  164.0 1.013  30   5.34   5.81 1.093 1.019
2016.681478   8903  28.6605279  5.09 20.8075379  5.02  111.0 1.038  30   4.54   5.09 0.977 1.094
2016.681483   8903  28.6605292  4.97 20.8075350  4.93  138.0 1.037  30   4.59   5.10 1.055 1.092
2016.681496   9884  31.7943336  4.31 23.4617441  4.28  175.0 1.028  29   5.33   5.28 1.202 1.057
2016.681505   9884  31.7943354  4.09 23.4617437  4.02  270.0 1.026  28   4.54   3.08 1.059 1.066
2016.681524  10064  32.3867956  4.69 34.9871144  4.65  302.0 1.002  36   4.21   2.86 1.079 1.042
2016.681534  10064  32.3867932  4.90 34.9871160  4.80  232.0 1.001  33   4.94   2.81 1.063 1.059
2016.681552  11021  35.4858961  5.06  0.3956388  4.97  297.0 1.219  26   5.74   4.13 1.083 1.049
2016.681563  11021  35.4858944  4.79  0.3956377  4.71  360.0 1.217  28   4.02   4.67 1.053 1.106
2016.681584  12086  38.9452416  4.70 34.6873244  4.75  393.0 1.001  30   4.53   5.12 1.018 1.043
2016.681597  12086  38.9452377  4.98 34.6873237  5.04  306.0 1.000  30   4.85   4.21 1.150 1.065
2016.681615  13654  43.9520386  4.45 18.3315692  4.34  315.0 1.047  30   5.90   3.92 0.997 1.068
2016.681625  13654  43.9520393  4.64 18.3315669  4.57  235.0 1.046  30   6.46   5.86 1.034 1.074
2016.681639  15549  50.0848080  4.95 29.0483818  5.05  193.0 1.012  30   3.58   5.75 1.050 1.023
2016.681648  15549  50.0848052  5.12 29.0483823  5.19  229.0 1.010  30   3.33   5.12 1.303 1.032
2016.681666  15900  51.2030212  5.19  9.0285263  5.02  178.0 1.117  29   8.73   7.73 1.094 1.098
2016.681673  15900  51.2030194  4.95  9.0285266  4.88  201.0 1.116  29   6.23   6.10 1.041 1.062
2016.689003  97433 297.0442049  4.93 70.2681197  4.89  434.0 1.223  31   6.55   4.02 1.336 1.044
2016.689017  97433 297.0442055  5.08 70.2681218  5.02  404.0 1.222  30   6.70   3.87 1.393 1.028
2016.689036  99848 303.8680130  4.84 47.7142148  4.85  192.0 1.027  93   4.99   4.80 1.240 1.015
2016.689044  99848 303.8680189  4.78 47.7142157  4.78  199.0 1.027  95   3.58   4.26 1.211 1.022
2016.689059  99675 303.4079594  4.90 46.7413392  5.06  218.0 1.021  78   3.39   3.80 1.526 1.143
2016.689068  99675 303.4079623  4.79 46.7413412  4.81  260.0 1.021  81   4.72   3.24 1.330 1.037
2016.689091 101474 308.4757624  4.68 35.2508249  4.69  459.0 1.001 115   3.12   3.01 1.316 1.029
2016.689105 101474 308.4757626  4.84 35.2508247  4.82  361.0 1.000 107   2.78   4.11 1.309 1.036
2016.689128 104887 318.6987200  4.82 38.0475344  4.84  529.0 1.008 144   3.90   3.81 1.264 1.013
2016.689146 104887 318.6987219  4.91 38.0475379  4.91  533.0 1.005 138   4.25   4.36 1.368 1.035
2016.689177 106032 322.1650759  4.69 70.5607302  4.73  616.0 1.229  65   3.35   3.19 1.171 1.043
2016.689196 106032 322.1650711  4.91 70.5607277  5.00  516.0 1.228  61   3.89   5.01 1.288 1.070
2016.689219 106481 323.4950550  4.73 45.5914122  4.74  323.0 1.017 152   3.48   3.03 1.046 1.035
2016.689230 106481 323.4950542  4.84 45.5914099  4.89  289.0 1.017 143   3.97   3.59 1.125 1.033
2016.689248 108317 329.1630774  4.65 63.6255506  4.70  315.0 1.139  95   3.13   3.73 1.172 1.049
2016.689258 108317 329.1630799  4.84 63.6255467  4.83  245.0 1.138  85   4.86   3.27 1.136 1.024
2016.689278 109937 333.9924554  5.04 37.7487381  4.99  439.0 1.003  50   5.47   3.98 1.617 1.021
2016.689295 109937 333.9924532  4.99 37.7487360  4.94  519.0 1.001  54   5.98   3.87 1.676 1.017
2016.689317 111795 339.6584610  4.99 56.7954875  5.03  365.0 1.078  86   6.07   5.75 1.634 1.034
2016.689331 111795 339.6584605  4.65 56.7954871  4.66  399.0 1.077 105   6.40   4.51 1.333 1.032
2016.689353 112917 343.0091722  4.94 43.3125284  4.98  476.0 1.011  59   4.86   5.13 1.349 1.025
2016.689370 112917 343.0091734  4.86 43.3125303  4.86  542.0 1.010  59   2.75   2.60 1.333 1.015
2016.689395 116584 354.3920849  4.83 46.4562044  4.82  436.0 1.027  55   5.66   4.20 1.509 1.023
2016.689410 116584 354.3920863  4.78 46.4562059  4.78  394.0 1.024  56   4.64   3.50 1.419 1.016
2016.689434 117863 358.5959305  4.85 57.4993705  4.90  523.0 1.087 111   3.58   4.13 1.387 1.043
2016.689453 117863 358.5959344  4.98 57.4993683  5.01  567.0 1.084  99   2.96   4.69 1.475 1.015
2016.689486 116727 354.8357371  4.56 77.6331757  4.51  861.0 1.356  44   8.27   5.43 1.683 1.070
2016.689511 116727 354.8357404  4.47 77.6331754  4.53  626.0 1.358  45   5.62   6.04 1.526 1.077
2016.689535   3179  10.1272584  4.11 56.5371867  4.12  344.0 1.077  60   2.05   2.27 1.232 1.010
2016.689548   3179  10.1272586  4.13 56.5371858  4.12  392.0 1.076  60   3.70   2.77 1.288 1.011
2016.689575   4427  14.1774623  4.59 60.7167196  4.58  273.0 1.111  91   6.72   6.57 1.316 1.033
2016.689585   4427  14.1774554  4.50 60.7167217  4.46  321.0 1.110  99   8.32   5.05 1.277 1.016
2016.689644   6686  21.4567361  4.19 60.2350654  4.22  616.0 1.105  99   2.55   3.37 1.051 1.030
2016.689657   6686  21.4567373  4.75 60.2350667  4.73  171.0 1.105  68   3.66   3.72 0.960 1.024
2016.689671   7607  24.4986068  4.91 48.6276989  5.00  131.0 1.029  53   3.16   4.38 1.112 1.069
2016.689677   7607  24.4986020  4.76 48.6276966  4.78  164.0 1.029  59   3.80   6.25 1.030 1.033
2016.689698   8886  28.5992046  4.59 63.6700168  4.62  573.0 1.139 117   3.07   3.43 0.992 1.036
2016.689715   8886  28.5992075  5.02 63.6700177  5.13  371.0 1.138 100   4.07   5.35 1.180 1.080
2016.689736  10340  33.3053889  4.92 44.2315894  4.89  347.0 1.014  54   2.50   2.30 1.056 1.037
2016.689749  10340  33.3053852  4.92 44.2315880  4.92  374.0 1.013  54   2.58   2.90 1.130 1.011
2016.689769  11313  36.4061087  4.77 50.2785609  4.81  327.0 1.036  91   2.33   3.79 1.020 1.029
2016.689780  11313  36.4061065  5.15 50.2785643  5.17  282.0 1.036  77   2.33   2.83 1.227 1.039
2016.689799  13268  42.6743436  4.44 55.8954335  4.42  334.0 1.071  62   3.92   2.98 1.075 1.015
2016.689810  13268  42.6743428  4.64 55.8954325  4.64  279.0 1.070  53   3.91   2.25 1.205 1.032
2016.689832  14354  46.2949117  4.32 38.8397894  4.31  584.0 1.003  29   2.91   2.46 1.318 1.054
2016.689849  14354  46.2949122  4.15 38.8397894  4.16  444.0 1.002  28   2.87   3.69 1.075 1.064
2016.689869  16335  52.6437237  4.77 47.9953069  4.77  243.0 1.028  60   2.76   2.77 0.954 1.020
2016.689878  16335  52.6437194  4.71 47.9953038  4.75  225.0 1.027  63   3.28   3.78 0.904 1.051
2016.689895  17296  55.5386759  4.65 63.2168894  4.67  197.0 1.135  63   2.97   2.40 0.880 1.045
2016.689901  17296  55.5386768  4.75 63.2168905  4.85  142.0 1.134  60   4.17   2.81 0.879 1.083
2016.749258 106032 322.1650728  4.37 70.5607267  4.39 1168.0 1.228  70   3.17   4.02 1.099 1.015
2016.749286 106032 322.1650741  4.54 70.5607292  4.59  490.0 1.227  63   3.91   4.28 0.888 1.054
2016.749300 106032 322.1650797  4.67 70.5607269  4.75  326.0 1.227  50   2.50   4.23 0.848 1.058
2016.749311 106032 322.1650823  4.88 70.5607289  4.95  265.0 1.228  49   3.57   4.62 0.898 1.049
2016.749321 106032 322.1650785  4.64 70.5607269  4.73  315.0 1.228  51   3.27   4.98 0.809 1.059
2016.749332 106032 322.1650753  4.70 70.5607291  4.74  260.0 1.229  48   2.81   3.97 0.779 1.024
2016.749346 109492 332.7137767  4.44 58.2012885  4.59   90.0 1.088  62   3.35   6.38 0.799 1.107
2016.749350 109492 332.7137746  4.42 58.2012894  4.50   99.0 1.087  65   3.43   5.47 0.718 1.070
2016.749373 112917 343.0091709  4.86 43.3125259  4.91  188.0 1.019  56   4.14   5.13 0.840 1.039
2016.749380 112917 343.0091707  4.90 43.3125281  5.00  198.0 1.017  55   3.11   4.56 0.897 1.058
2016.749394 111795 339.6584531  5.01 56.7954831  4.95   88.0 1.077  78   8.01   7.38 0.768 1.051
2016.749398 111795 339.6584638  4.73 56.7954887  4.73   95.0 1.077  84   5.12   9.33 0.712 1.078
2016.749411 112724 342.4193053  4.68 66.1998303  4.73   94.0 1.169  38   4.51   5.95 0.675 1.061
2016.749415 112724 342.4192982  4.96 66.1998384  5.44   67.0 1.168  30   7.21  13.57 0.684 1.063
2016.749428 113288 344.1083210  4.73 49.7335331  4.76  170.0 1.034 116   3.21   5.17 0.767 1.042
2016.749435 113288 344.1083221  4.62 49.7335328  4.65  165.0 1.034 115   2.14   4.06 0.694 1.033
2016.749448 115022 349.4362699  4.91 49.0153315  4.93   88.0 1.033  39   4.10   4.39 0.772 1.038
2016.749476 115590 351.2095364  4.85 62.2827650  4.97  112.0 1.125  88   3.72   5.67 0.706 1.101
2016.749482 115590 351.2095398  4.75 62.2827573  4.81  132.0 1.125  92   4.35   5.05 0.709 1.055
2016.749498 117863 358.5959297  4.81 57.4993675  4.83  229.0 1.087  96   3.57   4.56 0.886 1.029
2016.749506 117863 358.5959229  4.68 57.4993703  4.74  233.0 1.086 101   3.90   8.24 0.796 1.031
2016.749515 117863 358.5959283  4.61 57.4993686  4.66  198.0 1.085  96   2.81   2.82 0.738 1.087
2016.749521 117863 358.5959299  4.82 57.4993655  4.95  153.0 1.084  86   3.80   5.43 0.793 1.070
2016.749528 117863 358.5959286  4.85 57.4993667  4.91  169.0 1.083  89   3.01   3.56 0.820 1.039
2016.749535 117863 358.5959265  4.88 57.4993670  4.98  194.0 1.083  89   3.34   5.96 0.865 1.084
2016.749586   3179  10.1272602  4.11 56.5371845  4.12  139.0 1.080  61   3.82   3.54 0.808 1.036
2016.749592   3179  10.1272628  4.11 56.5371832  4.17  160.0 1.079  63   3.56   6.74 0.857 1.049
2016.749607   3821  12.2856526  4.98 57.8126510  5.11  187.0 1.089  88   3.30   4.08 1.121 1.087
2016.749615   3821  12.2856529  4.70 57.8126514  4.75  249.0 1.088 109   2.88   3.55 1.003 1.040
2016.749633   5447  17.4340240  4.23 35.6200404  4.50  295.0 1.010  28   4.85   9.31 1.015 1.025
2016.749645   5447  17.4340251  4.40 35.6200414  4.36  363.0 1.007  28   8.16   7.45 1.130 1.067
2016.749663   6686  21.4567386  4.93 60.2350658  4.95  146.0 1.112  60   3.30   4.39 1.020 1.058
2016.749670   6686  21.4567394  4.78 60.2350627  4.91  164.0 1.110  62   2.98   7.75 0.983 1.039
2016.749691   7607  24.4986035  5.42 48.6276978  5.48  491.0 1.036  29   5.92   7.97 1.339 1.037
2016.749713   7607  24.4986037  4.26 48.6276954  4.29  852.0 1.032  57   1.94   2.66 1.126 1.055
2016.749824  13268  42.6743434  4.72 55.8954290  4.86  243.0 1.077  56   3.90   8.48 1.146 1.035
2016.749835  13268  42.6743447  4.69 55.8954316  4.76  369.0 1.075  55   2.89   6.60 1.283 1.018
2016.749865  14354  46.2949129  4.34 38.8397877  4.31  891.0 1.008  29   3.92   2.83 1.283 1.033
2016.749892  14354  46.2949053  9.14 38.8397847  9.02  747.0 1.004  29  39.42  38.67 1.480 1.040
2016.749922  16335  52.6437180  5.04 47.9953068  5.04  486.0 1.030  48   3.32   2.82 1.122 1.014
2016.749942  16335  52.6437174  4.54 47.9953062  4.56  654.0 1.027  82   2.56   3.22 1.230 1.047
2016.749964  17296  55.5386729  4.80 63.2168904  4.87  193.0 1.134  61   2.72   4.34 1.002 1.043
2016.749971  17296  55.5386728  5.07 63.2168880  5.11  185.0 1.134  57   5.19   5.79 1.132 1.025
2016.749989  18532  59.4636002  4.87 40.0100914  4.88  300.0 1.006  40   2.60   2.39 1.136 1.043
2016.750001  18532  59.4636003  4.68 40.0100922  4.63  337.0 1.005  44   3.38   2.32 0.961 1.055
2016.750041  21476  69.1725948  4.66 41.2647490  4.70 1125.0 1.011  74   2.94   3.39 1.157 1.064
2016.750074  21476  69.1725942  4.43 41.2647477  4.42  849.0 1.007 107   3.11   2.21 1.171 1.040
2016.750110  23416  75.4922328  5.89 43.8232977  5.74  180.0 1.014  30   7.28   4.34 1.232 1.031
2016.750122  23416  75.4922325  4.83 43.8232965  4.72  525.0 1.013  41   7.11   4.85 1.123 1.044
2016.751814  99848 303.8680172  4.85 47.7142164  4.85  109.0 1.031  83   3.89   5.36 0.903 1.042
2016.751819  99848 303.8680183  4.96 47.7142161  4.87  114.0 1.030  83   2.76   3.47 1.053 1.085
2016.751832  99675 303.4079607  4.75 46.7413402  4.76  161.0 1.024  81   2.07   4.30 1.010 1.042
2016.751838  99675 303.4079600  4.86 46.7413388  4.85  142.0 1.023  63   2.43   3.85 0.874 1.033
2016.751851 100453 305.5571087  4.61 40.2566752  4.66  107.0 1.007  32   3.79   6.14 1.080 1.041
2016.751856 100453 305.5571067  4.46 40.2566722  4.66  141.0 1.006  34   4.17   7.85 1.076 1.065
2016.751871 102422 311.3232095  4.79 61.8425993  4.85  191.0 1.125  55   4.32   5.29 1.057 1.047
2016.751878 102422 311.3232081  4.89 61.8426021  5.00  180.0 1.123  48   2.92   6.56 1.116 1.058
2016.751892 102098 310.3579919  4.36 45.2803444  4.45  212.0 1.018  51   2.69   6.17 1.284 1.024
2016.752085 110991 337.2928890  4.60 58.4152103  4.65  569.0 1.092 135   4.30   3.34 1.205 1.054
2016.752102 110991 337.2928863  4.94 58.4152114  5.00  398.0 1.090 116   4.07   4.84 1.361 1.036
2016.752120 112724 342.4193073  4.83 66.1998269  4.88  234.0 1.171  48   4.85   4.15 1.256 1.051
2016.752129 112724 342.4193053  4.76 66.1998284  4.82  241.0 1.170  48   3.69   3.81 1.202 1.041
2016.752150 112917 343.0091722  4.62 43.3125310  4.62  508.0 1.011  60   3.74   2.70 1.070 1.022
2016.752165 112917 343.0091734  4.78 43.3125290  4.73  347.0 1.011  59   2.34   1.51 1.043 1.051
2016.752185 115022 349.4362725  4.94 49.0153292  4.91  189.0 1.033  48   4.11   4.01 1.043 1.031
2016.752193 115022 349.4362730  4.92 49.0153316  4.96  212.0 1.032  50   3.63   3.85 1.127 1.030
2016.752224 116727 354.8356900  4.08 77.6331788  4.10 1104.0 1.358  46   3.13   3.19 1.187 1.042
2016.752248 116727 354.8356876  4.50 77.6331773  4.60  331.0 1.356  37   2.02   4.57 1.265 1.063
2016.752270 116584 354.3920876  4.55 46.4561953  4.54  428.0 1.020  60   4.01   2.81 1.193 1.025
2016.752282 116584 354.3920878  4.83 46.4561948  4.77  255.0 1.021  53   6.16   3.25 1.136 1.037
2016.752302 117863 358.5959275  4.70 57.4993689  4.73  461.0 1.082 109   3.13   2.72 1.138 1.035
2016.752317 117863 358.5959300  4.77 57.4993680  4.79  380.0 1.082 102   4.71   3.76 1.077 1.028
2016.752337   3821  12.2856559  4.95 57.8126509  4.97  234.0 1.089  97   3.34   3.44 1.194 1.022
2016.752346   3821  12.2856562  4.75 57.8126505  4.79  290.0 1.088 112   4.01   3.86 1.154 1.044
2016.752363   4427  14.1774548  4.52 60.7167235  4.52  188.0 1.112  87   5.46   2.75 1.055 1.045
2016.752371   4427  14.1774590  4.43 60.7167228  4.45  217.0 1.111  93   3.14   3.11 1.053 1.031
2016.752391   5447  17.4340250  4.18 35.6200393  4.64  453.0 1.004  23   3.21  10.17 1.159 1.048
2016.752407   5447  17.4340245  4.64 35.6200399  5.25  442.0 1.002  26  10.00  15.93 1.275 1.046
2016.752427   6686  21.4567392  4.86 60.2350640  4.79  229.0 1.107  65   8.77   2.30 1.173 1.038
2016.752436   6686  21.4567440  4.98 60.2350657  5.02  215.0 1.106  62   4.15   3.64 1.357 1.040
2016.752459   8886  28.5992014  4.93 63.6700156  4.94  620.0 1.143 101   3.73   2.79 1.357 1.020
2016.752481   8886  28.5992031  4.82 63.6700151  4.85  700.0 1.140 101   2.94   2.96 1.359 1.024
2016.752561  13268  42.6743448  4.66 55.8954345  4.67  740.0 1.076  41   4.86   4.63 1.787 1.019
2016.752585  13268  42.6743456  4.77 55.8954316  4.81  717.0 1.072  42   5.91   6.47 1.916 1.038
2016.752617  14354  46.2949136  4.66 38.8397878  4.72  823.0 1.005  29   3.98   5.69 1.568 1.007
2016.752642  14354  46.2949135  4.73 38.8397885  4.69  650.0 1.003  30   5.86   4.79 1.568 1.007
2016.752676  17296  55.5386726  4.91 63.2168920  4.99  376.0 1.136  61   3.11   4.27 1.471 1.050
2016.752689  17296  55.5386761  4.78 63.2168925  4.87  407.0 1.135  65   3.92   5.44 1.437 1.056
2016.752718  18532  59.4635994  5.02 40.0100930  5.08  803.0 1.006  30   4.07   4.98 1.520 1.022
2016.752747  18532  59.4636006  4.46 40.0100913  4.48  896.0 1.004  42   2.50   2.55 1.190 1.025
2016.752808  23416  75.4922306  4.77 43.8232976  4.99  166.0 1.019  51   4.20  10.96 1.049 1.020
2016.752814  23416  75.4922335  4.77 43.8232954  4.93  144.0 1.018  47   2.50   7.43 1.010 1.043
2016.752828  23453  75.6195921  4.86 41.0757441  4.94  154.0 1.010  62   3.43   4.72 1.221 1.065
2016.752834  23453  75.6195889  4.72 41.0757418  4.74  166.0 1.009  63   2.37   3.56 1.102 1.020
2016.752876  24738  79.5655270  4.82 42.7919690  4.84  410.0 1.011  76   3.24   4.81 1.341 1.008
2016.752890  24738  79.5655230  4.99 42.7919732  5.02  379.0 1.010  74   5.24   5.94 1.335 1.029
2016.757283  99848 303.8680169  5.02 47.7142157  5.02  343.0 1.029  72   4.42   4.49 1.752 1.012
2016.757296  99848 303.8680159  5.03 47.7142150  5.09  390.0 1.027  68   4.28   6.25 1.905 1.035
2016.757324 100261 305.0252680  4.82 68.8804436  4.85  681.0 1.203  44   4.01   4.51 1.670 1.018
2016.757345 100261 305.0252693  4.94 68.8804435  4.97  552.0 1.202  42   3.74   4.80 1.661 1.030
2016.757374 104060 316.2328123  4.56 43.9278587  4.57  642.0 1.018  58   4.29   4.87 1.724 1.009
2016.757395 104060 316.2328126  4.54 43.9278580  4.54  609.0 1.014  58   4.43   4.41 1.677 1.012
2016.757464 108317 329.1630776  4.97 63.6255487  4.99  443.0 1.143  70   4.04   4.47 1.616 1.016
2016.757480 108317 329.1630787  4.94 63.6255483  4.94  469.0 1.141  71   3.33   3.93 1.596 1.017
2016.757520 109937 333.9924520  4.95 37.7487345  4.95  978.0 1.005  50   4.38   4.02 2.124 1.015
2016.757550 109937 333.9924531  4.94 37.7487370  4.95  853.0 1.002  49   4.58   4.50 2.041 1.026
2016.757603 112724 342.4193070  4.91 66.1998275  4.99 1125.0 1.169  41   5.85   8.13 2.204 1.010
2016.757634 112724 342.4193041  4.78 66.1998281  4.83  730.0 1.168  47   4.51   6.19 1.802 1.014
2016.757841   3821  12.2856570  4.90 57.8126481  4.95  978.0 1.085  84   3.85   7.19 1.992 1.008
2016.757871   3821  12.2856534  4.76 57.8126516  4.78  805.0 1.084  99   3.99   5.67 1.651 1.008
2016.757900   7607  24.4986007  4.88 48.6276938  4.88  430.0 1.032  55   4.20   4.61 1.682 1.024
2016.757915   7607  24.4986016  4.94 48.6276923  4.93  393.0 1.031  53   4.30   4.59 1.682 1.015
2016.757978  11313  36.4061048  4.83 50.2785599  4.85  918.0 1.042  79   3.17   4.13 1.648 1.011
2016.758006  11313  36.4061058  4.89 50.2785617  4.90  745.0 1.038  84   3.38   4.29 1.601 1.007
2016.758038  13531  43.5644262  4.94 52.7624569  4.94  656.0 1.054  95   3.67   3.92 1.573 1.015
2016.758061  13531  43.5644295  4.85 52.7624578  4.85  687.0 1.051 103   3.35   3.42 1.547 1.024
2016.758103  16335  52.6437161  4.72 47.9953061  4.75  803.0 1.032  69   3.34   3.86 1.569 1.031
2016.758127  16335  52.6437173  4.76 47.9953059  4.78  594.0 1.028  68   3.82   3.95 1.425 1.031
2016.758161  18532  59.4635994  4.78 40.0100906  4.79  947.0 1.009  42   3.32   3.64 1.714 1.012
2016.758189  18532  59.4636005  5.02 40.0100919  5.07  747.0 1.005  36   3.15   4.88 1.810 1.018
2016.758220  19812  63.7244819  4.72 48.4092533  4.70  422.0 1.029  80   2.65   2.69 1.100 1.033
2016.758233  19812  63.7244798  5.16 48.4092526  5.18  326.0 1.028  66   2.64   3.05 1.335 1.010
2016.758269  21476  69.1725958  4.78 41.2647487  4.81  967.0 1.007  83   4.96   6.07 1.731 1.024
2016.758297  21476  69.1725955  5.14 41.2647496  5.13  708.0 1.006  70   5.41   5.07 1.902 1.020
2016.758323  23453  75.6195874  5.11 41.0757417  5.14  371.0 1.006  48   4.51   5.18 1.982 1.022
2016.758337  23453  75.6195898  5.12 41.0757411  5.14  444.0 1.005  48   5.19   5.16 2.098 1.031
2016.758370  24738  79.5655262  5.14 42.7919690  5.12 1000.0 1.009  56   6.67   6.37 2.193 1.013
2016.758403  24738  79.5655252  4.97 42.7919697  4.97  960.0 1.011  59   6.59   5.70 2.007 1.018
2016.760028  97804 298.1182454  4.71  1.0056202  4.64  286.0 1.207  90   2.01   2.72 1.029 1.069
2016.760038  97804 298.1182447  4.82  1.0056212  4.75  232.0 1.208  78   2.19   2.93 1.025 1.062
2016.760057 102453 311.4155856  4.89 30.7198245  4.89  283.0 1.012 126   2.35   3.25 1.057 1.022
2016.760068 102453 311.4155856  4.98 30.7198241  4.92  313.0 1.010 121   2.79   2.84 1.178 1.047
2016.760087 101769 309.3877381  4.81 14.5949494  4.79  316.0 1.069  84   2.43   2.23 1.085 1.043
2016.760099 101769 309.3877383  4.95 14.5949504  4.91  314.0 1.068  75   2.22   2.83 1.197 1.066
2016.760122 104987 318.9562182  4.84  5.2474716  4.80  471.0 1.164  29   2.78   2.19 1.254 1.041
2016.760139 104987 318.9562179  4.70  5.2474719  4.63  476.0 1.159  30   1.54   2.11 1.139 1.081
2016.760160 105502 320.5221819  4.69 19.8048028  4.66  306.0 1.040  58   2.23   1.96 1.018 1.046
2016.760170 105502 320.5221817  4.90 19.8048020  4.85  239.0 1.038  57   1.82   2.76 1.078 1.049
2016.760188 107315 326.0466194  4.23  9.8750185  4.15  273.0 1.112  27   5.08   3.71 1.257 1.051
2016.760199 107315 326.0466186  4.16  9.8750185  4.10  341.0 1.109  26   4.76   3.38 1.216 1.038
2016.760225 107348 326.1279417  4.87 17.3499670  4.85  410.0 1.050  34   3.18   4.43 1.193 1.053
2016.760240 107348 326.1279404  4.82 17.3499707  4.77  411.0 1.050  34   2.32   3.20 1.150 1.066
2016.760269 109427 332.5511893  4.86  6.1979715  4.82  566.0 1.143  30   4.37   3.92 1.251 1.038
2016.760288 109427 332.5511902  5.13  6.1979710  4.97  552.0 1.142  30   7.16   3.16 1.392 1.043
2016.760314 112158 340.7506394  4.75 30.2211237  4.87  387.0 1.006  30   5.28   8.20 1.607 1.025
2016.760329 112158 340.7506399  4.32 30.2211247  4.39  516.0 1.004  30   2.25   4.74 1.320 1.018
2016.760359 113881 345.9445587  4.29 28.0834285  4.29  495.0 1.009  27   4.04   3.92 1.222 1.017
2016.760376 113881 345.9445593  4.31 28.0834282  4.35  444.0 1.008  27   4.68   5.69 1.184 1.030
2016.760399 115830 351.9914711  4.88  6.3787903  4.75  511.0 1.143  27   7.51   5.46 1.167 1.043
2016.760415 115830 351.9914714  5.09  6.3787919  4.94  387.0 1.141  25   6.79   4.38 1.232 1.044
2016.760437 117887 358.6940784  4.98  0.1092442  5.08  348.0 1.227  28   6.17   8.38 1.279 1.022
2016.760450 117887 358.6940802  4.93  0.1092458  4.87  356.0 1.224  28   5.59   5.70 1.241 1.063
2016.760471 117718 358.1219969  4.71 19.1201229  4.74  314.0 1.040  29   2.42   4.24 1.059 1.028
2016.760481 117718 358.1219975  4.98 19.1201221  4.93  256.0 1.040  29   4.36   4.78 1.128 1.058
2016.760499 118131 359.4395134  4.72 25.1412561  4.70  347.0 1.015  26   5.72   6.48 1.250 1.074
2016.760513 118131 359.4395123  4.40 25.1412558  4.45  430.0 1.016  25   2.75   4.73 1.114 1.034
2016.760533   1168   3.6511403  4.88 20.2067090  4.83  242.0 1.035  29   4.45   5.24 1.069 1.078
2016.760541   1168   3.6511394  4.99 20.2067100  4.88  232.0 1.035  29   5.30   4.12 1.119 1.061
2016.760568   4906  15.7354963  4.66  7.8902541  4.51  775.0 1.130  30   7.11   4.66 1.166 1.064
2016.760588   4906  15.7354955  4.85  7.8902546  4.76  412.0 1.126  30   4.61   5.04 1.139 1.107
2016.760608   7097  22.8710075  4.88 15.3458181  4.89  186.0 1.071  29   3.69   6.20 1.016 1.072
2016.760615   7097  22.8710067  5.05 15.3458177  5.24  187.0 1.069  30   6.11  10.61 1.110 1.047
2016.760637   7884  25.3577849  5.22  5.4876254  4.90  255.0 1.157  25   9.40   4.84 1.032 1.059
2016.760647   7884  25.3577854  4.97  5.4876277  4.92  261.0 1.155  22   3.96   4.66 1.122 1.073
2016.760665   8903  28.6605218  4.95 20.8075319  4.87  267.0 1.037  30   4.90   4.51 1.383 1.071
2016.760675   8903  28.6605228  4.99 20.8075324  4.90  266.0 1.035  29   5.20   3.98 1.384 1.050
2016.760693  10064  32.3867946  4.82 34.9871155  4.83  277.0 1.004  36   1.67   2.70 1.194 1.011
2016.760704  10064  32.3867961  4.89 34.9871158  4.91  277.0 1.003  35   2.70   2.84 1.211 1.042
2016.760726  11021  35.4858949  5.02  0.3956385  5.06  452.0 1.221  24   3.37   5.35 1.380 1.053
2016.760743  11021  35.4858944  4.92  0.3956370  4.86  553.0 1.217  25   6.41   5.26 1.233 1.029
2016.760768  12706  40.8244641  5.52  3.2351412  5.03  576.0 1.181  23  11.88   5.34 1.272 1.019
2016.760789  12706  40.8244624  5.33  3.2351459  5.11  618.0 1.178  24   9.80   7.16 1.311 1.034
2016.760837  15900  51.2030166  4.84  9.0285252  4.99  450.0 1.119  28   5.95   9.47 1.378 1.057
2016.760851  15900  51.2030176  4.99  9.0285240  4.81  347.0 1.116  30   8.50   5.29 1.278 1.035
2016.760874  16369  52.7183322  4.78 12.9366726  4.83  491.0 1.081  28   4.25   6.41 1.194 1.031
2016.760889  16369  52.7183329  5.17 12.9366729  5.05  386.0 1.080  29   7.69   6.52 1.375 1.065
2016.760916  18724  60.1700401  4.89 12.4902871  4.87  676.0 1.087  30   4.44   6.17 1.357 1.088
2016.760938  18724  60.1700398  4.66 12.4902847  4.61  624.0 1.084  28   2.85   3.32 1.121 1.073
2016.760956  18724  60.1700395  4.98 12.4902850  4.90  436.0 1.083  29   3.52   3.26 1.192 1.071
2016.760972  18724  60.1700390  4.94 12.4902867  4.93  500.0 1.084  29   3.78   5.29 1.245 1.072
2016.760990  18724  60.1700394  4.76 12.4902852  4.74  544.0 1.087  29   3.01   5.28 1.149 1.097
2016.761007  18724  60.1700383  4.97 12.4902860  4.83  448.0 1.091  30   5.78   3.53 1.084 1.082
2016.761033  23015  74.2484397  4.08 33.1660119  4.10  489.0 1.002  32   2.27   2.76 1.288 1.039
2016.761050  23015  74.2484401  4.07 33.1660123  4.07  474.0 1.001  32   1.84   2.29 1.237 1.041
2016.761077  24727  79.5442266  4.72 33.3708652  4.71  576.0 1.001 106   2.53   2.93 1.273 1.046
2016.761095  24727  79.5442266  4.88 33.3708660  4.91  490.0 1.001  98   2.34   2.85 1.324 1.022
2016.761120  26451  84.4111978  4.76 21.1424481  4.67  443.0 1.031  91   3.43   2.06 1.250 1.085
2016.761134  26451  84.4111968  4.78 21.1424472  4.74  373.0 1.031  90   2.47   2.28 1.163 1.043
2016.762749  95771 292.1757238  4.70 24.6644079  4.72  466.0 1.020  38   2.60   3.89 1.363 1.011
2016.762763  95771 292.1757249  4.78 24.6644095  4.80  359.0 1.022  39   2.19   3.50 1.353 1.021
2016.762775  95771 292.1757236  4.81 24.6644085  4.79  338.0 1.025  44   2.21   3.09 1.321 1.036
2016.762787  95771 292.1757249  4.81 24.6644086  4.80  311.0 1.029  45   2.09   3.00 1.298 1.031
2016.762798  95771 292.1757249  4.93 24.6644082  4.93  305.0 1.032  38   3.37   3.76 1.315 1.040
2016.762809  95771 292.1757230  4.75 24.6644081  4.73  324.0 1.037  50   3.21   3.58 1.259 1.027
2016.762832 102453 311.4155852  4.74 30.7198233  4.72  428.0 1.004 138   2.16   1.94 1.132 1.020
2016.762846 102453 311.4155863  4.71 30.7198246  4.70  386.0 1.003 142   2.42   2.69 1.046 1.027
2016.762867 104732 318.2340826  4.38 30.2266887  4.34  308.0 1.007  76   2.28   2.43 1.015 1.063
2016.762877 104732 318.2340822  4.51 30.2266859  4.47  275.0 1.006  73   3.13   3.00 1.127 1.051
2016.762893 107315 326.0466177  4.14  9.8750175  4.22  239.0 1.120  29   4.04   6.27 1.093 1.042
2016.762903 107315 326.0466185  4.12  9.8750189  4.12  261.0 1.117  27   2.99   3.49 1.187 1.037
2016.762918 106140 322.4871823  5.05 23.6388569  4.96  162.0 1.021  47   2.41   3.36 1.140 1.084
2016.762925 106140 322.4871835  4.87 23.6388580  4.78  215.0 1.021  50   2.54   2.56 1.127 1.081
2016.762946 107151 325.5644296  4.93  5.6801131  4.82  532.0 1.149  26   2.10   1.60 1.366 1.108
2016.762965 107151 325.5644304  4.97  5.6801129  4.97  560.0 1.148  29   2.30   4.16 1.395 1.038
2016.762992 112158 340.7506407  4.39 30.2211239  4.38  453.0 1.018  29   2.51   3.26 1.337 1.044
2016.763006 112158 340.7506407  4.72 30.2211250  4.60  357.0 1.014  30   6.81   4.23 1.465 1.033
2016.763031 113881 345.9445583  4.40 28.0834304  4.40  565.0 1.023  26   7.44   7.48 1.232 1.047
2016.763049 113881 345.9445587  4.34 28.0834282  4.22  470.0 1.017  27   7.33   5.21 1.084 1.046
2016.763069 112748 342.5015435  5.03 24.6013865  4.93  205.0 1.018  30   5.30   4.25 1.217 1.057
2016.763077 112748 342.5015439  5.03 24.6013859  5.11  233.0 1.017  29   3.76   6.51 1.362 1.022
2016.763098 114347 347.3810790  4.70  8.6771540  4.67  517.0 1.119  27   4.95   4.83 1.572 1.037
2016.763118 114347 347.3810788  4.60  8.6771537  4.70  636.0 1.117  29   6.00   8.24 1.489 1.036
2016.763146 117887 358.6940796  5.30  0.1092441  5.50  584.0 1.236  27  11.27  13.79 1.577 1.040
2016.763166 117887 358.6940800  5.48  0.1092447  6.37  551.0 1.228  28  13.21  21.82 1.569 1.030
2016.763198 117245 356.5978353  4.77  3.4866967  4.85  927.0 1.174  26   9.38  10.70 1.548 1.047
2016.763226 117245 356.5978352  5.78  3.4866974  5.89  756.0 1.176  29  18.85  20.09 1.693 1.050
2016.763253   1168   3.6511400  5.37 20.2067127  5.63  407.0 1.035  27   9.72  13.51 1.628 1.046
2016.763269   1168   3.6511422  5.31 20.2067129  6.27  532.0 1.035  27  10.15  20.19 1.703 1.023
2016.763306   4906  15.7354982  5.59  7.8902529  5.01 1111.0 1.129  24  14.22   7.48 1.736 1.021
2016.763339   4906  15.7354985  5.79  7.8902561  5.38  924.0 1.124  27  15.56  11.08 1.799 1.022
2016.763378   8796  28.2705102  4.95 29.5777398  5.00  573.0 1.012  27   4.41   5.53 1.623 1.013
2016.763398   8796  28.2705107  5.13 29.5777427  5.14  585.0 1.008  27   7.16   7.28 1.624 1.012
2016.763422   8903  28.6605225  4.92 20.8075315  4.82  473.0 1.033  30   8.13   6.68 1.526 1.027
2016.763437   8903  28.6605223  5.22 20.8075310  5.28  368.0 1.032  27   6.60   8.55 1.591 1.048
2016.826143   3693  11.8341697  4.92 24.2668040  4.88  555.0 1.020  25   6.48   6.40 1.395 1.048
2016.826161   3693  11.8341727  5.33 24.2668060  5.37  458.0 1.022  29  11.49  12.59 1.399 1.060
2016.826187   7884  25.3577828  4.94  5.4876258  4.92  505.0 1.152  22   5.84   6.33 1.330 1.059
2016.826203   7884  25.3577835  5.13  5.4876257  5.25  443.0 1.150  24   8.16  10.41 1.316 1.059
2016.826225   9884  31.7943349  4.59 23.4617387  4.57  451.0 1.024  26   8.21   8.12 1.653 1.043
2016.826245   9884  31.7943319  4.26 23.4617358  4.10  743.0 1.022  26   6.69   3.23 1.526 1.023
2016.826285  12706  40.8244519  5.86  3.2351433  5.49 1184.0 1.185  22  16.23  13.35 1.463 1.031
2016.826318  12706  40.8244584  5.09  3.2351392  5.05  801.0 1.178  23   8.64   9.09 1.293 1.068
2016.826352  13328  42.8785419  4.58 35.0594487  4.59  538.0 1.000  33   2.32   1.73 1.216 1.018
2016.826367  13328  42.8785433  4.75 35.0594474  4.71  321.0 1.001  32   3.01   1.94 1.111 1.031
2016.826388  16369  52.7183316  4.88 12.9366725  4.84  394.0 1.083  30   6.35   6.19 1.155 1.043
2016.826401  16369  52.7183303  4.97 12.9366745  4.92  335.0 1.081  29   4.80   4.97 1.218 1.058
2016.826424  18724  60.1700397  5.05 12.4902849  5.08  517.0 1.092  29   4.00   5.66 1.337 1.032
2016.826444  18724  60.1700396  4.72 12.4902856  4.64  667.0 1.087  28   4.46   2.72 1.166 1.039
2016.826469  20455  65.7342536  4.74 17.5423827  4.71  358.0 1.056  30   2.75   2.14 1.208 1.029
2016.826480  20455  65.7342540  4.82 17.5423837  4.80  299.0 1.053  30   2.08   2.03 1.213 1.024
2016.826504  23015  74.2484399  4.09 33.1660127  4.09  525.0 1.014  33   2.14   1.99 1.264 1.013
2016.826521  23015  74.2484389  4.08 33.1660111  4.08  463.0 1.009  34   2.15   2.66 1.201 1.016
2016.826546  24727  79.5442244  4.74 33.3708640  4.74  552.0 1.013 105   3.59   3.69 1.229 1.016
2016.826564  24727  79.5442254  4.82 33.3708634  4.84  468.0 1.008  99   2.59   3.53 1.223 1.015
2016.826585  25336  81.2827275  4.43  6.3496483  4.46  196.0 1.150  30   2.78   5.09 1.047 1.069
2016.826592  25336  81.2827279  4.54  6.3496487  4.56  175.0 1.148  30   2.26   3.91 1.135 1.026
2016.826607  25945  83.0531373  4.36 18.5942167  4.39  248.0 1.048  49   3.04   3.52 1.052 1.029
2016.826615  25945  83.0531369  4.63 18.5942183  4.63  194.0 1.047  43   2.18   4.32 1.277 1.040
2016.826634  26366  84.2270912  4.64  9.2892436  4.65  439.0 1.113  71   2.30   3.78 1.142 1.025
2016.826648  26366  84.2270901  4.72  9.2892456  4.70  326.0 1.112  65   2.37   5.11 1.034 1.062
2016.826681  28734  91.0300196  4.65 23.2629268  4.65  456.0 1.024 100   2.28   3.48 1.020 1.035
2016.826695  28734  91.0300191  4.65 23.2629269  4.64  343.0 1.023  97   2.58   3.13 0.894 1.041
2016.826723  29696  93.8441509  4.83 29.4968561  4.84  343.0 1.005  72   2.44   2.55 1.071 1.023
2016.826736  29696  93.8441498  4.69 29.4968560  4.62  366.0 1.005  81   2.22   2.98 0.968 1.095
2016.826755  34088 106.0271772  5.09 20.5702909  4.96  207.0 1.045  58   3.09   3.60 1.139 1.110
2016.826764  34088 106.0271759  4.74 20.5702942  4.67  283.0 1.043  64   2.80   2.85 1.026 1.072
2016.826788  34693 107.7847115  4.86 30.2449361  4.90  414.0 1.009  38   3.00   2.68 1.184 1.039
2016.826802  34693 107.7847127  4.82 30.2449383  4.85  423.0 1.007  40   2.61   2.71 1.196 1.029
2016.826825  36046 111.4310112  5.12 27.7976806  5.11  226.0 1.012  33   2.13   3.99 1.139 1.038
2016.826834  36046 111.4310111  4.94 27.7976809  4.87  309.0 1.011  39   3.26   2.35 1.284 1.050
2016.826857  36850 113.6484192  4.45 31.8876405  4.42  447.0 1.003  29   4.19   3.00 1.224 1.009
2016.826871  36850 113.6484163  4.56 31.8876421  4.51  339.0 1.002  29   3.82   2.96 1.104 1.066
2016.828375 102488 311.5548422  4.34 33.9717698  4.30  275.0 1.000  61   2.42   3.81 0.938 1.100
2016.828384 102488 311.5548427  4.34 33.9717653  4.35  204.0 1.000  70   2.11   2.97 0.962 1.031
2016.828431 105502 320.5221825  4.58 19.8048028  4.53  703.0 1.038  47   2.15   2.31 0.894 1.059
2016.828451 105502 320.5221833  4.67 19.8048027  4.59  474.0 1.037  50   2.27   3.26 0.872 1.105
2016.828508 106062 322.2492290  4.62 22.1794650  4.53 1058.0 1.029  43   3.37   2.26 1.096 1.093
2016.828536 106062 322.2492287  4.63 22.1794647  4.54  660.0 1.036  51   3.09   3.15 1.064 1.098
2016.828569 114347 347.3810788  4.29  8.6771543  4.18  725.0 1.138  29   3.48   1.99 1.041 1.151
2016.828588 114347 347.3810806  4.68  8.6771532  4.53  389.0 1.130  29   3.64   4.05 1.105 1.198
2016.828610 116264 353.3671047  5.00 22.4987022  4.89  416.0 1.044  30   6.49   4.58 1.105 1.045
2016.828625 116264 353.3671054  4.59 22.4987019  4.48  477.0 1.038  30   3.47   2.43 0.920 1.110
2016.828655 114971 349.2949551  5.20  3.2823710  5.02  497.0 1.177  26   6.22   5.44 1.040 1.125
2016.828675 114971 349.2949558  5.12  3.2823717  5.31  669.0 1.176  30  10.28  13.59 1.076 1.076
2016.829143  17702  56.8712563  4.62 24.1049225  4.58  548.0 1.023  34   1.44   1.67 1.063 1.047
2016.829159  17702  56.8712564  5.20 24.1049247  5.07  373.0 1.020  30   2.73   1.85 0.945 1.091
2016.829186  20455  65.7342538  4.44 17.5423833  4.41  681.0 1.060  28   2.14   2.90 0.882 1.080
2016.829203  20455  65.7342537  4.91 17.5423837  4.79  333.0 1.055  30   2.30   3.18 0.958 1.137
2016.829234  20889  67.1547034  4.84 19.1802661  4.78  364.0 1.042  30   4.18   5.30 0.957 1.095
2016.829246  20889  67.1547043  4.83 19.1802648  4.84  340.0 1.041  30   3.16   5.75 0.945 1.069
2016.829265  22449  72.4622519  5.01  6.9613280  4.83  255.0 1.138  29   4.10   2.42 0.970 1.136
2016.829276  22449  72.4622527  5.16  6.9613292  4.94  303.0 1.137  30   3.85   4.06 0.982 1.184
2016.829294  25336  81.2827280  4.57  6.3496471  4.44  264.0 1.158  30   5.58   4.31 0.881 1.124
2016.829304  25336  81.2827284  4.38  6.3496471  4.26  277.0 1.154  30   2.98   2.18 0.935 1.157
2016.829322  25945  83.0531386  4.55 18.5942145  4.41  412.0 1.052  30   2.68   2.11 1.013 1.185
2016.829337  25945  83.0531371  4.40 18.5942149  4.33  451.0 1.048  36   2.62   1.63 1.084 1.090
2016.829375  26451  84.4111967  4.70 21.1424469  4.61  775.0 1.032  50   2.85   1.79 0.928 1.089
2016.829398  26451  84.4111962  4.63 21.1424462  4.51  604.0 1.031  60   2.82   2.00 0.917 1.125
2016.829425  28734  91.0300191  4.68 23.2629267  4.70  511.0 1.023  94   2.42   2.42 1.039 1.026
2016.829441  28734  91.0300198  4.77 23.2629278  4.71  418.0 1.022  93   2.23   2.46 0.985 1.091
2016.829461  30343  95.7403964  4.12 22.5130654  4.11  315.0 1.026  36   1.79   3.23 0.977 1.103
2016.829472  30343  95.7403973  4.24 22.5130657  4.21  271.0 1.025  33   1.78   2.30 1.086 1.094
2016.829488  34088 106.0271756  5.15 20.5702932  5.04  212.0 1.044  51   3.15   4.86 1.143 1.112
2016.829498  34088 106.0271756  5.05 20.5702926  5.02  321.0 1.042  51   2.45   3.99 1.254 1.050
2016.829524  34693 107.7847128  4.66 30.2449371  4.64  612.0 1.008  40   2.62   2.30 1.125 1.036
2016.829542  34693 107.7847116  4.75 30.2449365  4.71  448.0 1.006  41   2.05   3.49 1.058 1.071
2016.829570  36850 113.6484189  4.57 31.8876401  4.58  333.0 1.006  29   2.97   2.79 1.185 1.034
2016.829582  36850 113.6484181  4.64 31.8876401  4.59  379.0 1.004  28   4.46   2.90 1.055 1.024
2016.831122 102453 311.4155842  4.91 30.7198248  4.84  384.0 1.003 124   2.49   2.52 1.197 1.086
2016.831136 102453 311.4155849  4.76 30.7198236  4.77  430.0 1.004 143   3.52   3.44 1.146 1.022
2016.831158 106140 322.4871827  4.88 23.6388574  4.88  247.0 1.024  49   3.38   4.89 1.219 1.026
2016.831167 106140 322.4871826  4.84 23.6388587  4.77  267.0 1.023  54   3.19   2.88 1.180 1.070
2016.831200 109427 332.5511928  4.51  6.1979691  4.46 1000.0 1.159  30   2.47   2.05 1.239 1.048
2016.831226 109427 332.5511940  5.31  6.1979703  5.25  536.0 1.149  29   4.55   4.30 1.329 1.035
2016.831257 112029 340.3658685  4.81 10.8313091  4.76  681.0 1.113  25   2.62   2.62 1.310 1.057
2016.831279 112029 340.3658682  5.13 10.8313088  4.97  620.0 1.105  28   6.59   2.99 1.461 1.057
2016.831307 112158 340.7506381  4.38 30.2211215  4.35  532.0 1.006  30   3.03   2.75 1.394 1.043
2016.831323 112158 340.7506390  4.58 30.2211230  4.57  386.0 1.004  30   3.88   3.81 1.473 1.023
2016.831347 116264 353.3671042  4.91 22.4987029  4.93  447.0 1.041  26   4.89   6.08 1.609 1.037
2016.831362 116264 353.3671023  5.00 22.4987045  4.98  405.0 1.036  28   6.53   6.23 1.578 1.014
2016.831395 117020 355.8431840  5.31 10.3315905  4.71 1058.0 1.110  27  13.12   4.39 1.634 1.057
2016.831424 117020 355.8431842  5.48 10.3315919  4.99  705.0 1.103  27  11.90   4.13 1.735 1.052
2016.831456 118131 359.4395128  4.62 25.1412543  4.72  725.0 1.017  22   2.11   5.38 1.716 1.036
2016.831482 118131 359.4395109  4.49 25.1412557  4.49  836.0 1.015  23   3.36   3.70 1.553 1.034
2016.831517   3632  11.6371712  5.17 15.4752732  5.91  633.0 1.069  29   9.28  18.29 1.686 1.038
2016.831538   3632  11.6371702  5.50 15.4752758  5.43  617.0 1.064  27  11.99  11.81 1.806 1.060
2016.831567   3092   9.8326380  4.52 30.8604820  4.51  629.0 1.003  27   4.33   4.00 1.653 1.020
2016.831587   3092   9.8326373  4.50 30.8604814  4.54  534.0 1.004  28   3.54   4.60 1.607 1.023
2016.831620   7097  22.8710066  4.81 15.3458196  4.76  566.0 1.066  28   6.37   6.15 1.495 1.052
2016.831636   7097  22.8710071  5.03 15.3458173  5.13  393.0 1.064  28   7.74  10.03 1.461 1.044
2016.831658   8903  28.6605156  4.87 20.8075281  4.84  378.0 1.036  30   5.00   5.12 1.508 1.042
2016.831671   8903  28.6605167  5.13 20.8075286  5.05  343.0 1.034  30   6.94   5.87 1.675 1.039
2016.831697  10064  32.3867942  4.71 34.9871130  4.71  647.0 1.002  38   2.79   2.67 1.558 1.017
2016.831716  10064  32.3867960  4.82 34.9871161  4.81  487.0 1.000  37   3.06   3.19 1.470 1.017
2016.831751  12706  40.8244460  5.55  3.2351477  5.31 1153.0 1.183  22  12.13   9.91 1.695 1.031
2016.831788  12706  40.8244507  5.23  3.2351438  5.28 1056.0 1.177  22   9.70  10.45 1.533 1.023
2016.831832  17702  56.8712569  4.85 24.1049246  4.87  552.0 1.034  32   0.85   3.50 1.558 1.019
2016.831851  17702  56.8712570  4.86 24.1049247  4.90  533.0 1.028  38   2.92   5.32 1.532 1.028
2016.831878  18246  58.5330453  4.67 31.8835956  4.69  538.0 1.007  46   2.95   4.26 1.498 1.010
2016.831894  18246  58.5330470  4.93 31.8835935  4.91  389.0 1.004  37   2.81   2.51 1.578 1.018
2016.831917  20889  67.1547054  4.94 19.1802645  4.97  410.0 1.054  30   4.59   5.00 1.633 1.018
2016.831931  20889  67.1547017  4.86 19.1802679  4.88  422.0 1.049  30   4.06   6.14 1.568 1.065
2016.831954  22449  72.4622518  4.80  6.9613309  4.80  410.0 1.153  29   2.46   3.60 1.477 1.036
2016.831968  22449  72.4622526  4.85  6.9613282  4.94  372.0 1.147  30   3.21   6.33 1.455 1.035
2016.832025  23123  74.6370910  4.80  1.7139826  4.79  681.0 1.200  28   2.05   2.57 1.492 1.038
2016.832047  23123  74.6370910  4.93  1.7139845  4.88  597.0 1.198  30   3.12   3.44 1.512 1.058
2016.832076  26366  84.2270898  4.78  9.2892448  4.74  642.0 1.117  76   3.66   3.12 1.472 1.034
2016.832096  26366  84.2270906  4.77  9.2892441  4.75  554.0 1.113  77   3.16   3.26 1.373 1.031
2016.832148  29696  93.8441504  4.79 29.4968572  4.80  957.0 1.010  84   4.58   3.81 1.638 1.022
2016.832177  29696  93.8441504  4.87 29.4968576  4.87  811.0 1.006  81   3.42   3.49 1.616 1.009
2016.832211  30343  95.7403968  4.52 22.5130669  4.58  787.0 1.025  42   3.19   5.82 1.570 1.020
2016.832234  30343  95.7403973  4.36 22.5130661  4.37  598.0 1.026  43   2.71   3.43 1.385 1.044
2016.832294  35550 110.0306021  4.91 21.9822335  4.89  555.0 1.029  49   3.05   3.53 1.471 1.028
2016.832313  35550 110.0306025  4.94 21.9822352  4.96  573.0 1.027  49   3.22   3.89 1.540 1.013
2016.832343  37826 116.3256652  4.75 28.0259826  4.56  764.0 1.009  27   8.46   4.86 1.641 1.017
2016.832370  37826 116.3256652  4.98 28.0259820  4.75  900.0 1.008  29  10.13   6.15 1.634 1.013
2016.833868 101810 309.4782042  4.59 18.2688703  4.53  230.0 1.048  63   3.51   3.47 1.090 1.073
2016.833877 101810 309.4782033  4.68 18.2688731  4.65  280.0 1.049  62   3.21   5.47 1.218 1.085
2016.833899 104987 318.9562168  4.90  5.2474709  4.84  420.0 1.153  32   3.67   3.27 1.184 1.066
2016.833914 104987 318.9562186  4.78  5.2474694  4.74  450.0 1.153  31   2.18   2.03 1.148 1.044
2016.833934 107315 326.0466170  4.33  9.8750198  4.21  227.0 1.107  27   5.57   3.31 1.253 1.096
2016.833945 107315 326.0466196  4.19  9.8750185  4.22  324.0 1.106  27   4.16   5.48 1.296 1.084
2016.833969 109176 331.7542783  4.84 25.3452267  4.75  576.0 1.017  32   3.76   2.48 1.299 1.061
2016.833987 109176 331.7542803  4.94 25.3452256  4.93  509.0 1.015  30   3.78   4.53 1.316 1.039
2016.834012 112440 341.6331129  4.88 23.5656098  4.86  466.0 1.029  30   2.81   3.55 1.330 1.047
2016.834028 112440 341.6331144  5.40 23.5656110  5.31  458.0 1.025  30   3.61   3.90 1.403 1.074
2016.896815 109492 332.7137776  4.56 58.2012871  4.59  430.0 1.087  60   3.56   3.92 1.640 1.042
2016.896831 109492 332.7137749  4.58 58.2012864  4.59  476.0 1.088  53   3.54   3.25 1.689 1.014
2016.896866 112917 343.0091762  4.65 43.3125284  4.61 1000.0 1.011  58   3.60   2.54 1.451 1.026
2016.896893 112917 343.0091772  5.01 43.3125287  5.00  646.0 1.011  54   3.20   3.16 1.631 1.022
2016.896926 117863 358.5959258  4.74 57.4993688  4.75  720.0 1.090 108   3.60   4.30 1.449 1.010
2016.896948 117863 358.5959288  5.04 57.4993674  5.07  580.0 1.086  98   3.81   4.90 1.632 1.014
2016.896970 117863 358.5959264  4.85 57.4993676  4.86  763.0 1.083 100   4.20   4.34 1.593 1.017
2016.896995 117863 358.5959258  4.86 57.4993672  4.87  730.0 1.082 101   4.14   3.60 1.566 1.015
2016.897019 117863 358.5959295  4.91 57.4993671  4.92  690.0 1.082  96   2.81   3.52 1.605 1.009
2016.897043 117863 358.5959287  4.82 57.4993675  4.83  737.0 1.084 106   4.13   2.98 1.545 1.020
2016.897082   3821  12.2856730  5.01 57.8126056  5.03  762.0 1.085  88   5.82   5.39 2.008 1.026
2016.897107   3821  12.2856720  4.71 57.8126076  4.75  786.0 1.084 102   4.33   3.62 1.716 1.044
2016.897152   6686  21.4567518  4.77 60.2350604  4.78  612.0 1.105  64   3.27   2.94 1.785 1.016
2016.897170   6686  21.4567527  4.92 60.2350593  4.93  489.0 1.105  60   3.40   3.07 1.803 1.011
2016.897228  11313  36.4061058  5.67 50.2785605  5.71 1200.0 1.042  64   4.07   4.01 2.025 1.037
2016.902262 110991 337.2928908  4.83 58.4152087  4.85  497.0 1.091  99   2.86   3.46 1.298 1.014
2016.902278 110991 337.2928880  4.90 58.4152101  4.95  435.0 1.090 103   3.01   3.19 1.372 1.036
2016.902307 112724 342.4192922  4.89 66.1998196  4.91  213.0 1.169  44   3.62   5.35 1.202 1.020
2016.902315 112724 342.4192851  5.11 66.1998173  5.22  223.0 1.168  40   3.03   5.57 1.497 1.043
2016.902333 111795 339.6584623  4.46 56.7954816  4.48  303.0 1.076 107   2.74   3.77 1.014 1.023
2016.902342 111795 339.6584613  4.84 56.7954836  4.84  156.0 1.077  79   3.27   3.48 1.005 1.030
2016.902365 116727 354.8356230  4.36 77.6331732  4.45  620.0 1.360  38   3.01   4.85 1.451 1.072
2016.902383 116727 354.8356182  4.70 77.6331707  4.82  466.0 1.359  31   4.99   7.10 1.617 1.045
2016.902404 116584 354.3920856  4.97 46.4561714  4.96  285.0 1.021  45   2.85   3.16 1.411 1.030
2016.902415 116584 354.3920837  4.71 46.4561711  4.67  330.0 1.020  52   4.73   3.93 1.233 1.033
2016.902437 115590 351.2095386  4.73 62.2827588  4.78  428.0 1.125 101   2.86   4.16 1.205 1.041
2016.902451 115590 351.2095383  4.60 62.2827568  4.65  364.0 1.126 113   2.80   2.77 1.021 1.044
2016.902471 117863 358.5959293  4.71 57.4993677  4.74  308.0 1.082 102   1.61   2.38 0.965 1.024
2016.902481 117863 358.5959293  4.78 57.4993685  4.83  257.0 1.082  95   2.03   2.60 0.935 1.038
2016.902502   3179  10.1272598  4.13 56.5371811  4.14  167.0 1.078  52   3.17   3.99 0.883 1.022
2016.902509   3179  10.1272625  4.15 56.5371823  4.18  201.0 1.077  52   2.56   2.79 1.005 1.034
2016.902523   4427  14.1774675  4.47 60.7167203  4.49  152.0 1.114  82   2.35   2.55 0.924 1.022
2016.902529   4427  14.1774638  4.49 60.7167204  4.54  160.0 1.113  81   1.92   3.04 1.031 1.077
2016.902547   5447  17.4340294  4.25 35.6200324  4.13  360.0 1.007  26   6.10   3.33 1.016 1.039
2016.902559   5447  17.4340288  4.22 35.6200314  4.10  342.0 1.004  27   6.67   4.21 0.979 1.032
2016.902577   7607  24.4986019  4.97 48.6276879  5.00   82.0 1.039  48   2.60   3.49 0.863 1.028
2016.902581   7607  24.4986022  4.93 48.6276876  4.93  101.0 1.038  48   2.82   3.29 0.892 1.030
2016.902604   6686  21.4567459  4.94 60.2350593  4.95  131.0 1.106  55   3.40   2.62 0.981 1.016
2016.902610   6686  21.4567509  4.71 60.2350578  4.74  153.0 1.105  66   2.46   3.83 0.902 1.024
2016.902628  10340  33.3053832  4.58 44.2315877  4.60  338.0 1.029  53   1.29   2.97 0.830 1.027
2016.902638  10340  33.3053827  4.84 44.2315884  4.85  233.0 1.026  49   3.02   2.49 0.876 1.020
2016.902653   9640  30.9750711  4.17 42.3294903  4.17  235.0 1.013  29   2.62   1.78 0.809 1.050
2016.902662   9640  30.9750713  4.15 42.3294898  4.15  255.0 1.012  29   2.36   2.76 0.803 1.021
2016.902683  11313  36.4061049  4.67 50.2785617  4.66  258.0 1.043  80   2.81   1.81 0.834 1.017
2016.902691  11313  36.4061049  5.05 50.2785615  5.05  196.0 1.042  73   3.07   2.82 0.995 1.021
2016.902710  13531  43.5644244  4.62 52.7624572  4.60  348.0 1.063 108   2.41   1.82 0.943 1.031
2016.902720  13531  43.5644249  4.93 52.7624559  4.98  235.0 1.060  98   1.78   2.56 1.027 1.035
2016.902736  14328  46.1991412  4.45 53.5064191  4.46  202.0 1.065  63   2.66   3.20 0.960 1.017
2016.902744  14328  46.1991366  4.40 53.5064210  4.39  210.0 1.063  62   3.21   2.47 0.951 1.020
2016.902764  14576  47.0422305  4.40 40.9556485  4.41  441.0 1.013  65   2.58   2.60 0.885 1.023
2016.902779  14576  47.0422312  4.54 40.9556482  4.56  404.0 1.010  61   3.56   1.76 1.004 1.029
2016.902797  14668  47.3752807  4.94 44.8568098  4.89  180.0 1.017  55   3.19   2.44 0.961 1.045
2016.902804  14668  47.3752771  4.66 44.8568104  4.64  192.0 1.016  61   2.08   2.69 0.838 1.039
2016.902820  15863  51.0808857  4.03 49.8610646  4.05  274.0 1.037  43   1.07   2.12 0.974 1.022
2016.902829  15863  51.0808860  4.05 49.8610647  4.05  252.0 1.036  44   2.26   1.76 0.941 1.023
2016.902846  15890  51.1689473  4.88 64.5859942  4.88  276.0 1.149  71   3.14   2.48 1.067 1.016
2016.902856  15890  51.1689468  4.47 64.5859932  4.51  272.0 1.148  87   1.95   1.79 0.812 1.038
2016.902874  19812  63.7244763  5.14 48.4092528  5.17  169.0 1.039  64   2.02   3.59 0.997 1.017
2016.902882  19812  63.7244781  4.76 48.4092514  4.75  277.0 1.036  87   2.08   3.04 0.968 1.024
2016.902899  17884  57.3803305  4.56 65.5259084  4.56  267.0 1.159  29   3.49   2.35 1.261 1.033
2016.902909  17884  57.3803291  4.51 65.5259076  4.50  304.0 1.159  28   3.99   1.71 1.220 1.063
2016.902936  21476  69.1725953  4.77 41.2647474  4.77  217.0 1.013  93   3.10   3.33 0.928 1.029
2016.902944  21476  69.1725935  4.74 41.2647479  4.72  205.0 1.011  95   2.50   2.33 0.903 1.038
2016.902968  22626  73.0221560  5.01 63.5049831  5.09  456.0 1.141  58   2.39   3.67 1.404 1.057
2016.902985  22626  73.0221529  4.81 63.5049823  4.86  565.0 1.138  65   2.72   2.57 1.367 1.039
2016.903007  23416  75.4922316  4.99 43.8232949  5.01  135.0 1.014  48   2.84   3.36 1.190 1.024
2016.903014  23416  75.4922339  4.86 43.8232961  4.86  176.0 1.013  47   2.73   3.83 1.213 1.020
2016.903033  23767  76.6289132  4.67 41.2341572  4.65  420.0 1.007 140   2.37   2.31 1.012 1.026
2016.903046  23767  76.6289130  5.00 41.2341583  4.99  330.0 1.006 120   2.26   2.73 1.136 1.024
2016.903068  25769  82.5424565  4.81 63.0671973  4.83  473.0 1.133  47   2.73   1.99 1.108 1.026
2016.903084  25769  82.5424516  4.94 63.0671979  4.97  465.0 1.132  43   2.89   3.08 1.194 1.030
2016.903107  27639  87.7603729  4.62 37.3053559  4.56  328.0 1.003  71   2.56   2.28 1.037 1.060
2016.903117  27639  87.7603727  4.85 37.3053560  4.88  219.0 1.002  60   2.74   2.39 1.076 1.027
2016.903132  31579  99.1368265  4.82 38.4454124  4.82  213.0 1.017  47   1.76   2.11 0.949 1.028
2016.903140  31579  99.1368252  4.99 38.4454128  4.91  209.0 1.015  45   1.76   2.44 1.084 1.079
2016.903158  29919  94.4783415  4.66 61.5152757  4.69  291.0 1.117  30   3.75   2.75 1.193 1.052
2016.903171  29919  94.4783400  4.67 61.5152754  4.72  415.0 1.116  30   3.44   4.03 1.367 1.025
2016.903206  33694 105.0183590  4.47 76.9773485  4.54 1058.0 1.344  28   2.24   3.41 1.357 1.049
2016.903232  33694 105.0183593  5.02 76.9773481  5.12  513.0 1.341  30   4.55   5.78 1.490 1.059
2016.903272  37946 116.6638385  4.73 37.5174575  4.70  634.0 1.015  28   2.79   2.14 1.316 1.028
2016.903293  37946 116.6638377  4.49 37.5174568  4.47  635.0 1.009  29   2.73   2.33 1.088 1.028
2016.903324  41075 125.7086556  4.66 43.1876568  4.68  250.0 1.028  28   2.88   4.55 1.047 1.035
2016.903333  41075 125.7086566  4.61 43.1876579  4.55  242.0 1.025  27   3.89   3.15 0.961 1.048
2016.903367  41704 127.5648536  4.41 60.7176644  4.50  381.0 1.115  28   2.08   3.89 1.108 1.056
2016.903398  44127 134.7988235  4.44 48.0408161  4.43  481.0 1.041  30   3.97   3.99 1.005 1.015
2016.903414  44127 134.7988252  4.49 48.0408154  4.46  430.0 1.036  30   3.94   3.76 0.972 1.029
2016.903435  44390 135.6359538  4.51 67.6297019  4.61  287.0 1.189  27   4.02   6.13 0.961 1.017
2016.903446  44390 135.6359560  4.59 67.6297011  4.55  291.0 1.188  26   4.69   3.15 1.001 1.013
2016.903467  46733 142.8832578  5.01 63.0619877  5.03  412.0 1.141  30   4.76   4.41 1.178 1.023
2016.903486  46733 142.8832581  4.67 63.0619850  4.74  650.0 1.137  29   2.24   4.02 1.203 1.035
2016.903516  47965 146.6319441  4.96 57.1282250  4.95  322.0 1.084  30   5.41   4.74 1.214 1.026
2016.903530  47965 146.6319444  4.93 57.1282257  5.08  451.0 1.082  26   4.00   7.14 1.474 1.012
2016.903565  50372 154.2731017  5.86 42.9141836  6.18 1111.0 1.020  29  16.15  19.03 1.642 1.037
2016.988311  50372 154.2730933  5.27 42.9141812  5.29  782.0 1.010  28  10.29  11.15 1.513 1.048
2016.988337  50372 154.2730953  5.82 42.9141801  6.23  796.0 1.013  29  16.78  20.69 1.535 1.020
2016.988367  54539 167.4154662  5.17 44.4983595  7.02  467.0 1.014  13   9.04  19.41 1.607 1.047
2016.988383  54539 167.4154640  6.56 44.4983597  6.01  446.0 1.013  17  20.32  17.12 1.273 1.040
2016.988405  54522 167.3292468  6.89 36.3092714  5.49  358.0 1.001  26  22.96   8.24 1.348 1.027
2016.989882    746   2.2993131  4.49 59.1489305  4.48  283.0 1.095  48   2.69   3.07 1.335 1.051
2016.989892    746   2.2993135  4.46 59.1489291  4.45  282.0 1.096  58   3.79   4.12 1.270 1.036
2016.989912   3821  12.2857057  4.82 57.8125708  4.86  315.0 1.085  76   2.56   4.41 1.152 1.014
2016.989923   3821  12.2857067  5.17 57.8125729  5.16  290.0 1.084  69   3.75   4.17 1.427 1.028
2016.989940   7607  24.4986038  4.96 48.6276847  5.01  203.0 1.042  46   3.15   4.23 1.272 1.035
2016.989948   7607  24.4986027  4.82 48.6276854  4.86  220.0 1.039  49   3.43   4.12 1.231 1.025
2016.989977   8886  28.5992026  4.69 63.6700137  4.74 1046.0 1.148  79   2.36   4.45 1.404 1.041
2016.990007   8886  28.5992055  4.72 63.6700135  4.77  753.0 1.142  86   2.55   3.39 1.238 1.037
2016.990036   9640  30.9750697  4.31 42.3294893  4.35  532.0 1.012  28   3.72   4.72 1.145 1.017
2016.990054   9640  30.9750702  4.29 42.3294889  4.31  524.0 1.009  28   2.96   3.60 1.112 1.012
2016.990084  10340  33.3053829  5.05 44.2315880  5.08  756.0 1.013  44   5.33   6.66 1.634 1.014
2016.990111  10340  33.3053817  5.11 44.2315883  5.09  855.0 1.013  43   6.56   6.21 1.783 1.016
2016.990143  14328  46.1991363  4.48 53.5064216  4.51  485.0 1.058  56   3.06   4.13 1.466 1.020
2016.990160  14328  46.1991348  4.56 53.5064210  4.57  459.0 1.056  57   3.88   4.75 1.512 1.007
2016.990187  14668  47.3752789  5.44 44.8568072  5.53  725.0 1.015  44   5.49   8.15 2.217 1.010
2016.990218  14668  47.3752762  5.44 44.8568029  5.57 1105.0 1.015  44   6.85  10.35 2.570 1.009
2016.990378  23416  75.4922338  5.34 43.8232951  5.48  756.0 1.015  31   7.11   9.71 2.345 1.014
2016.990406  23416  75.4922323  5.01 43.8232973  4.97  965.0 1.012  31   5.95   4.81 2.009 1.009
2016.990497  28380  89.9305461  4.89 37.2122471  4.88  833.0 1.003  58   4.15   4.48 1.753 1.017
2016.990710  41075 125.7086552  4.75 43.1876539  4.74 1043.0 1.023  26   7.41   7.16 1.339 1.016
2016.990740  41075 125.7086550  4.97 43.1876544  5.00  736.0 1.016  26   8.22   8.55 1.478 1.014
2016.990797  44390 135.6359522  8.92 67.6297088  6.12 1132.0 1.191  21  34.71  17.75 1.997 1.033
2016.990846  46853 143.2071404  5.03 51.6747606  5.07  483.0 1.054  29  10.75  11.47 1.425 1.021
2016.990862  46853 143.2071419  5.08 51.6747608  5.22  436.0 1.050  27   8.80  10.81 1.559 1.011
2016.990887  48319 147.7446363  6.02 59.0380213  5.40  608.0 1.101  25  18.11  12.03 1.303 1.035
2016.990907  48319 147.7446343  5.68 59.0380179  5.31  571.0 1.097  25  14.28   9.70 1.379 1.046
2016.990934  50372 154.2730975  4.91 42.9141815  4.85  592.0 1.020  27   6.50   5.35 1.250 1.020
2016.990953  50372 154.2730958  5.12 42.9141805  5.16  505.0 1.016  29   7.53   8.85 1.308 1.028
2016.990977  50801 155.5817370  4.65 41.4996736  4.73  478.0 1.010  20   9.04   9.87 1.462 1.033
2016.990995  50801 155.5817351  4.16 41.4996737  4.18  609.0 1.008  17   3.13   3.79 1.375 1.027
2016.991023  54522 167.3292452  6.48 36.3092701  5.89  608.0 1.016  28  22.96  18.24 1.490 1.037
2016.991042  54522 167.3292445  6.82 36.3092710  6.08  533.0 1.010  27  24.35  18.37 1.559 1.018
2016.991065  54539 167.4154620  8.36 44.4983557  6.00  305.0 1.017  16  28.13  15.86 1.449 1.034
2016.991077  54539 167.4154591  7.94 44.4983581  6.12  341.0 1.016  15  25.34  16.10 1.461 1.015
2016.991101  54061 165.9307124  5.99 61.7505475  7.31  630.0 1.117  21  19.08  27.02 1.294 1.035
2016.991121  54061 165.9307116  9.81 61.7505473 10.84  584.0 1.117  18  36.95  41.79 1.400 1.043
2016.991172  58001 178.4584239  5.90 53.6947996  7.68  681.0 1.055  24  19.02  30.71 1.256 1.028
2016.991195  58001 178.4584247  7.27 53.6947968 12.46  689.0 1.054  22  26.39  54.30 1.368 1.034
2017.077668  21421  68.9804691 11.72 16.5084040 17.16  436.0 1.068  30  55.86  88.52 2.687 1.042
2017.080330  17702  56.8712556  4.95 24.1049225  4.90 1022.0 1.024  31   4.97   2.84 2.104 1.011
2017.080361  17702  56.8712555  4.85 24.1049224  4.89  904.0 1.020  34   2.87   4.12 1.953 1.015
2017.080399  20455  65.7342541  4.90 17.5423820  4.85  927.0 1.055  32   4.84   3.03 2.027 1.012
2017.080427  20455  65.7342542  5.33 17.5423832  5.34  769.0 1.050  30   7.23   7.11 2.290 1.013
2017.080457  20455  65.7342551  5.34 17.5423820  5.27 1007.0 1.049  29   7.43   5.65 2.498 1.015
2017.080493  20455  65.7342552  5.03 17.5423815  5.02 1200.0 1.054  30   5.14   5.12 2.397 1.012
2017.080530  20455  65.7342563  5.23 17.5423819  5.00 1083.0 1.065  30   9.96   5.44 2.311 1.008
2017.080565  20455  65.7342564  4.87 17.5423825  4.84 1029.0 1.081  31   4.95   4.64 2.069 1.025
2017.080598  27989  88.7930560  5.75  7.4071039  5.67  183.0 1.132  30  11.16   9.80 2.357 1.013
2017.080606  27989  88.7930541  5.75  7.4071035  5.54  233.0 1.131  28  10.53   6.75 2.337 1.022
2017.080648  31681  99.4282418  4.73 16.3991201  4.68  756.0 1.064  47   7.05   4.98 2.210 1.007
2017.080674  31681  99.4282392  4.65 16.3991211  4.60  798.0 1.059  48   6.82   4.73 2.091 1.006
2017.080730  33929 105.6064916  5.40 17.7556482  5.38  841.0 1.049  67   5.12   3.80 2.016 1.008
2017.080767  36046 111.4309923  5.09 27.7976797  5.08  529.0 1.010  38   3.45   3.15 1.875 1.019
2017.080787  36046 111.4309925  5.23 27.7976791  5.21  656.0 1.009  38   4.74   3.05 2.187 1.005
2017.080859  37740 116.1117022  5.29 24.3977566  5.24  882.0 1.020  28   7.84   6.90 2.395 1.011
2017.080889  37740 116.1117020  5.13 24.3977581  5.22  937.0 1.025  28   6.70   8.53 2.272 1.008
2017.080949  45860 140.2624889  5.63 34.3926407  5.82  368.0 1.008  14  10.99  12.32 2.089 1.011
2017.080965  45860 140.2624967  5.94 34.3926397  6.58  552.0 1.004  14  13.63  17.26 2.332 1.016
2017.081016  49637 151.9757317  5.24  9.9972010  5.06  927.0 1.126  22   8.45   5.40 2.031 1.016
2017.081046  49637 151.9757305  5.04  9.9972013  4.93  898.0 1.114  22   5.90   3.29 1.899 1.013
2017.081178  53229 163.3283925 15.12 34.2135712 12.87  957.0 1.001  19  61.82  51.27 2.079 1.032
2017.081313  56779 174.6150041  7.64  8.1343170  8.83 1153.0 1.128  17  23.46  29.76 2.125 1.028
2017.081359  63355 194.7308314  8.08 17.4096049  8.22  756.0 1.061  30  34.70  35.71 1.748 1.030
2017.081387  63355 194.7308315  8.15 17.4096034  9.53  906.0 1.054  30  35.95  45.04 1.711 1.039
2017.081422  64852 199.4011525  6.09  5.4699445  5.87  661.0 1.157  26  18.79  16.83 1.560 1.031
2017.081444  64852 199.4011519  5.65  5.4699471  5.46  645.0 1.153  27  15.77  13.83 1.442 1.024
2017.081486  63608 195.5428370  4.79 10.9592413  4.64  456.0 1.105  24   9.35   7.70 1.391 1.036
2017.081508  67927 208.6708796  4.79 18.3960128  4.52  308.0 1.046  24   9.02   4.87 1.263 1.025
2017.081519  67927 208.6708775  5.83 18.3960157  6.36  294.0 1.045  24  16.84  21.01 1.507 1.027
2017.081547  67665 207.9476929  5.50 34.4440857  5.32  312.0 1.001  26  13.15  10.96 1.447 1.028
2017.081558  67665 207.9476939  6.01 34.4440865  5.26  327.0 1.002  25  17.70   9.96 1.441 1.019
2017.083032  18246  58.5330470  5.06 31.8835939  4.97  156.0 1.017  30   4.15   2.78 1.111 1.060
2017.083039  18246  58.5330480  4.80 31.8835932  4.69  204.0 1.015  32   3.75   2.33 1.057 1.099
2017.083060  18724  60.1700374  4.77 12.4902849  4.70  478.0 1.098  26   2.03   2.29 1.102 1.078
2017.083075  18724  60.1700381  4.84 12.4902860  4.74  406.0 1.093  27   2.91   2.86 1.064 1.092
2017.083089  18724  60.1700361  5.08 12.4902852  4.89  388.0 1.089  30   5.73   2.55 1.164 1.093
2017.083104  18724  60.1700382  4.89 12.4902853  4.76  457.0 1.086  30   4.23   3.44 1.132 1.107
2017.083119  18724  60.1700348  5.27 12.4902828  5.10  416.0 1.084  30   6.50   4.72 1.207 1.082
2017.083137  18724  60.1700387  4.90 12.4902861  4.78  594.0 1.083  29   5.36   3.37 1.115 1.065
2017.083158  21421  68.9804693  4.22 16.5084057  4.12  193.0 1.060  30   5.98   3.77 1.108 1.082
2017.083165  21421  68.9804676  4.34 16.5084061  4.31  143.0 1.059  30   6.98   6.90 1.130 1.091
2017.083186  23123  74.6370905  4.89  1.7139827  4.79  471.0 1.209  30   4.60   2.40 1.214 1.060
2017.083202  23123  74.6370918  5.11  1.7139822  5.08  413.0 1.204  30   4.60   3.48 1.325 1.013
2017.083233  22957  74.0924488  4.80 13.5142555  4.78  555.0 1.076  28   2.46   2.40 1.335 1.030
2017.083250  22957  74.0924497  5.20 13.5142545  5.13  434.0 1.076  29   4.75   2.80 1.534 1.021
2017.083272  27989  88.7930557  5.28  7.4071096  5.07  191.0 1.148  29  11.81   8.74 1.991 1.025
2017.083279  27989  88.7930498  4.82  7.4071089  4.90  178.0 1.145  30   6.47   7.93 1.618 1.048
2017.083314  25428  81.5730954  4.31 28.6066302  4.27  535.0 1.007  48   3.39   2.65 1.430 1.049
2017.083329  25428  81.5730940  4.83 28.6066280  4.71  309.0 1.008  37   6.74   4.32 1.758 1.057
2017.083350  31681  99.4282398  4.72 16.3991231  4.69  337.0 1.073  50   4.37   4.33 1.593 1.039
2017.083364  31681  99.4282407  4.66 16.3991245  4.64  441.0 1.068  48   4.34   3.95 1.680 1.027
2017.083403  32246 100.9830046  4.38 25.1310712  4.37  523.0 1.019  45   3.26   3.08 1.525 1.044
2017.083418  32246 100.9830038  4.39 25.1310708  4.39  361.0 1.017  46   3.00   3.87 1.325 1.064
2017.083450  35550 110.0305774  4.92 21.9822328  4.90  555.0 1.036  49   4.43   3.23 1.460 1.032
2017.083469  35550 110.0305783  4.72 21.9822345  4.67  577.0 1.032  55   3.65   2.65 1.244 1.055
2017.083496  37826 116.3255776  4.24 28.0259837  4.26  407.0 1.017  30   3.28   3.96 1.110 1.031
2017.083511  37826 116.3255770  4.36 28.0259855  4.32  454.0 1.013  30   4.93   3.82 1.230 1.061
2017.083532  37740 116.1117005  4.85 24.3977571  4.86  225.0 1.020  30   2.82   3.66 1.108 1.048
2017.083541  37740 116.1117002  4.88 24.3977570  4.83  232.0 1.019  30   3.20   3.15 1.110 1.056
2017.083567  39311 120.5662696  4.71  2.3350729  4.67  638.0 1.193  68   2.75   3.32 1.288 1.055
2017.083586  39311 120.5662699  4.74  2.3350740  4.71  499.0 1.191  65   2.45   2.51 1.171 1.060
2017.083621  42911 131.1711550  5.04 18.1532268  4.88  241.0 1.053  27   4.80   3.01 1.173 1.097
2017.083630  42911 131.1711546  5.03 18.1532270  4.85  271.0 1.051  28   5.06   3.36 1.236 1.103
2017.083655  45860 140.2624948  4.82 34.3926385  4.67  136.0 1.014  28  10.49   8.44 1.003 1.029
2017.083660  45860 140.2624954  6.63 34.3926370  5.81  117.0 1.013  25  23.12  16.81 1.352 1.027
2017.083676  43109 131.6928999  4.95  6.4185551  4.86  245.0 1.141  30   4.15   3.56 1.155 1.065
2017.083685  43109 131.6929012  4.96  6.4185568  4.87  244.0 1.141  29   4.45   4.04 1.182 1.069
2017.083708  47310 144.6129172  4.92  4.6490497  4.88  532.0 1.175  29   2.94   4.14 1.291 1.073
2017.083727  47310 144.6129152  4.94  4.6490473  4.92  558.0 1.169  29   3.82   4.72 1.331 1.058
2017.083751  49637 151.9757245  5.21  9.9971974  5.04  355.0 1.123  30   8.54   6.65 1.303 1.080
2017.083764  49637 151.9757287  4.86  9.9971974  4.80  379.0 1.118  30   4.70   4.13 1.194 1.059
2017.083782  48455 148.1897649  4.93 26.0066916  4.82  266.0 1.014  27   4.42   3.65 1.115 1.088
2017.083792  48455 148.1897645  5.23 26.0066910  4.92  242.0 1.014  28   8.75   4.35 1.198 1.096
2017.083823  50335 154.1726728  4.45 23.4172769  4.46  661.0 1.023  28   4.43   5.41 1.019 1.045
2017.083839  50335 154.1726760  5.56 23.4172805  5.39  254.0 1.022  29  11.84  10.26 1.238 1.052
2017.083871  55219 169.6195941  4.73 33.0944395  4.48  251.0 1.017  15   6.48   2.91 1.103 1.076
2017.083881  55219 169.6195924  4.88 33.0944388  5.21  246.0 1.014  18   8.46  11.60 1.117 1.074
2017.083900  54872 168.5278267  5.22 20.5230956  4.70  325.0 1.041  23  12.90   7.68 1.128 1.072
2017.083911  54872 168.5278275  5.51 20.5230966  5.13  313.0 1.039  23  15.42  12.01 1.182 1.074
2017.083934  54879 168.5597287  5.03 15.4291979  4.78  418.0 1.065  22   7.47   4.58 1.098 1.090
2017.083948  54879 168.5597278  5.03 15.4291966  4.92  383.0 1.063  23   6.69   6.08 1.120 1.083
2017.083971  57380 176.4647326  4.98  6.5285051  5.14  386.0 1.147  29  11.79  13.97 1.265 1.051
2017.083984  57380 176.4647331  4.99  6.5285057  5.12  373.0 1.144  26   9.91  11.68 1.407 1.031
2017.084005  57632 177.2624884  4.69 14.5715131  4.46  354.0 1.070  23   7.79   3.45 1.279 1.024
2017.084017  57632 177.2624900  4.61 14.5715145  4.50  309.0 1.069  25   6.69   5.19 1.194 1.040
2017.084044  61658 189.5929769  5.12  1.8545755  5.09  671.0 1.215  28   7.04   6.73 1.437 1.020
2017.084067  61658 189.5929778  5.00  1.8545764  5.06  720.0 1.206  27   4.72   6.63 1.452 1.030
2017.084095  63090 193.8986394  4.62  3.3972120  4.38  477.0 1.187  26   9.95   6.83 1.499 1.041
2017.084113  63090 193.8986379  4.35  3.3972118  4.36  585.0 1.182  26   6.25   6.80 1.513 1.044
2017.084139  64852 199.4011539  5.30  5.4699434  4.99  500.0 1.160  27  12.09   7.67 1.462 1.017
2017.084155  64852 199.4011535  5.08  5.4699447  4.97  418.0 1.156  25   7.47   5.19 1.433 1.023
2017.084180  64022 196.7948945  5.55 27.6244076  5.16  548.0 1.009  23  14.08  10.33 1.190 1.034
2017.084196  64022 196.7948964  5.20 27.6244080  4.97  416.0 1.010  24   9.84   7.54 1.138 1.073
2017.084221  67927 208.6708801  4.41 18.3960146  4.79  332.0 1.049  27   3.08  10.26 1.185 1.019
2017.084232  67927 208.6708803  4.80 18.3960146  4.73  271.0 1.047  27   8.74   7.92 1.246 1.046
2017.084247  69673 213.9098289  5.31 19.1729149  5.18   95.0 1.047  15  12.40  11.65 1.196 1.074
2017.084252  69673 213.9098271  4.40 19.1729147  5.02  111.0 1.046  17   6.10  11.78 1.076 1.043
2017.084266  72105 221.2464743  4.75 27.0743228  4.59  162.0 1.027  20   5.52   2.62 1.311 1.062
2017.084273  72105 221.2464778  4.68 27.0743241  4.60  189.0 1.024  24   6.63   5.55 1.296 1.028
2017.084293  72208 221.5243531  4.49 15.1318600  4.43  418.0 1.076  22   3.93   3.11 1.231 1.052
2017.084306  72208 221.5243532  4.58 15.1318602  4.52  344.0 1.072  24   5.07   4.72 1.206 1.057
2017.085765  15863  51.0808874  4.06 49.8610635  4.05  274.0 1.036  39   3.69   3.83 0.972 1.054
2017.085775  15863  51.0808877  4.11 49.8610645  4.08  238.0 1.035  40   3.09   2.24 1.005 1.055
2017.085793  17884  57.3803223  4.51 65.5259064  4.40  319.0 1.162  29   7.34   5.14 1.102 1.039
2017.085803  17884  57.3803295  4.68 65.5259086  4.60  228.0 1.161  29   6.78   5.19 1.188 1.043
2017.085822  15890  51.1689466  4.62 64.5859950  4.65  368.0 1.149  89   3.44   5.83 1.059 1.039
2017.085834  15890  51.1689460  4.79 64.5859929  4.84  254.0 1.149  80   3.38   7.69 1.024 1.029
2017.085850  19812  63.7244752  4.97 48.4092510  4.88  223.0 1.030  83   4.60   3.43 1.028 1.075
2017.085859  19812  63.7244737  4.79 48.4092503  4.76  259.0 1.029  87   3.57   4.00 0.991 1.046
2017.085888  22626  73.0221548  4.68 63.5049762  4.69  461.0 1.143  70   3.17   3.90 1.158 1.024
2017.085903  22626  73.0221532  4.88 63.5049753  4.90  360.0 1.141  63   3.82   4.98 1.190 1.037
2017.085923  23767  76.6289100  4.79 41.2341507  4.79  405.0 1.013 151   4.21   3.34 1.133 1.025
2017.085937  23767  76.6289086  4.80 41.2341511  4.76  396.0 1.011 153   4.01   3.73 1.120 1.038
2017.085967  25769  82.5424528  4.61 63.0671982  4.63  737.0 1.137  52   2.39   2.39 1.146 1.022
2017.085988  25769  82.5424539  4.59 63.0671978  4.63  503.0 1.134  57   1.99   3.30 0.951 1.022
2017.086011  27639  87.7603710  5.09 37.3053539  5.03  186.0 1.008  61   3.10   4.15 1.125 1.048
2017.086020  27639  87.7603728  4.76 37.3053544  4.75  263.0 1.006  71   4.00   3.37 1.076 1.009
2017.086042  28380  89.9305440  4.78 37.2122474  4.76  240.0 1.005  78   3.61   3.72 1.162 1.025
2017.086051  28380  89.9305442  4.94 37.2122458  4.94  223.0 1.004  76   3.16   3.61 1.240 1.025
2017.086069  29919  94.4783382  4.51 61.5152785  4.50  368.0 1.120  29   4.45   4.18 1.116 1.023
2017.086082  29919  94.4783400  4.66 61.5152777  4.62  367.0 1.118  29   5.06   3.43 1.230 1.027
2017.086103  30520  96.2245882  4.93 49.2878837  4.87  242.0 1.033  41   3.90   2.59 1.079 1.044
2017.086112  30520  96.2245863  4.99 49.2878795  5.04  261.0 1.032  39   2.41   4.07 1.189 1.025
2017.086129  31579  99.1368242  4.83 38.4454136  4.80  205.0 1.004  51   3.09   4.59 1.028 1.058
2017.086137  31579  99.1368233  4.91 38.4454121  4.92  199.0 1.003  49   2.00   4.57 1.075 1.029
2017.086162  34912 108.3475498  4.83 51.4288153  4.82  370.0 1.049  34   4.21   3.78 1.108 1.016
2017.086175  34912 108.3475500  4.72 51.4288142  4.69  346.0 1.046  36   3.61   2.16 0.991 1.032
2017.086196  37946 116.6638360  4.71 37.5174582  4.70  400.0 1.018  30   2.95   3.34 1.081 1.020
2017.086210  37946 116.6638355  4.76 37.5174588  4.69  403.0 1.013  31   2.73   1.63 1.155 1.051
2017.086259  41075 125.7086516  4.80 43.1876539  4.80  225.0 1.028  26   3.73   2.85 1.183 1.022
2017.086269  41075 125.7086530  4.73 43.1876533  4.68  303.0 1.024  28   4.87   4.57 1.166 1.034
2017.086290  41704 127.5648270  4.47 60.7176616  4.46  310.0 1.118  29   3.85   2.79 1.027 1.028
2017.086301  41704 127.5648276  4.54 60.7176611  4.52  312.0 1.115  29   4.80   4.54 1.024 1.029
2017.086338  44127 134.7987667  4.43 48.0408173  4.44  622.0 1.039  30   3.14   4.45 1.127 1.034
2017.086358  44127 134.7987667  4.41 48.0408157  4.47  536.0 1.034  29   3.43   5.42 1.050 1.021
2017.086381  45915 140.4302659  4.51 56.6991681  4.50  311.0 1.087  28   2.31   3.28 0.872 1.038
2017.086393  45915 140.4302675  4.55 56.6991684  4.54  333.0 1.084  28   4.89   3.58 0.919 1.026
2017.086412  46733 142.8832489  4.66 63.0619946  4.68  303.0 1.139  30   3.38   4.07 0.886 1.027
2017.086424  46733 142.8832510  4.63 63.0619955  4.77  334.0 1.137  30   2.50   5.68 0.971 1.043
2017.086444  44390 135.6359436  4.53 67.6297043  4.56  324.0 1.184  27   5.07   5.65 1.003 1.027
2017.086456  44390 135.6359485  4.52 67.6297041  4.66  315.0 1.184  27   3.92   6.32 1.069 1.056
2017.086474  47965 146.6319451  4.64 57.1282276  4.86  235.0 1.081  30   3.23   8.69 0.949 1.023
2017.086483  47965 146.6319408  4.61 57.1282260  4.67  223.0 1.080  30   3.78   5.38 0.898 1.025
2017.086503  51233 156.9701807  4.91 36.7067697  4.73  412.0 1.017  22   6.78   4.52 1.044 1.074
2017.086516  51233 156.9701780  5.13 36.7067702  4.84  323.0 1.013  29   8.99   4.98 1.056 1.105
2017.086536  50372 154.2730853  4.88 42.9141816  4.80  307.0 1.012  27   3.17   3.58 1.001 1.091
2017.086547  50372 154.2730864  4.78 42.9141824  4.80  307.0 1.011  28   2.92   4.92 0.938 1.048
2017.086566  50801 155.5817275  4.14 41.4996762  4.35  337.0 1.007  25   5.49   8.54 0.976 1.038
2017.086576  50801 155.5817288  4.16 41.4996765  4.11  255.0 1.006  25   5.48   4.69 0.919 1.056
2017.086594  54061 165.9307027  4.47 61.7505515  4.45  197.0 1.124  28   8.69   7.98 0.871 1.067
2017.086603  54061 165.9307003  4.14 61.7505511  4.22  234.0 1.123  28   3.61   5.12 0.796 1.040
2017.086622  54522 167.3292399  4.72 36.3092701  4.68  322.0 1.006  28   4.62   3.71 1.015 1.030
2017.086632  54522 167.3292405  5.22 36.3092715  5.07  242.0 1.004  28   7.88   6.45 1.151 1.062
2017.086652  57399 176.5115859  4.72 47.7795434  4.71  333.0 1.039  25   9.19   9.02 0.956 1.021
2017.086663  57399 176.5115860  4.64 47.7795414  4.64  274.0 1.036  25   7.93   7.70 0.899 1.018
2017.086682  56211 172.8503717  4.52 69.3309891  4.66  171.0 1.208  28   3.04   5.57 1.014 1.040
2017.086689  56211 172.8503765  4.42 69.3309899  4.49  196.0 1.208  25   2.05   3.77 0.978 1.027
2017.086706  59774 183.8574215  4.79 57.0326612  4.72  251.0 1.090  30   4.94   4.38 0.854 1.067
2017.086714  59774 183.8574180  4.91 57.0326598  4.90  204.0 1.088  29   4.54   4.26 0.888 1.039
2017.086732  60998 187.5269973  4.70 69.2008671  4.80  225.0 1.216  28   2.65   5.29 0.939 1.030
2017.086740  60998 187.5269958  4.88 69.2008674  4.91  173.0 1.214  28   2.66   4.94 0.923 1.045
2017.086756  60122 184.9528623  4.90 48.9841753  5.04  259.0 1.034  23   3.03   6.25 0.936 1.019
2017.086766  60122 184.9528630  4.99 48.9841753  4.96  280.0 1.033  22   3.64   4.60 0.975 1.054
2017.086785  62223 191.2825903  4.66 45.4403198  4.93  250.0 1.025  28   6.43  10.57 0.939 1.036
2017.086795  62223 191.2825898  4.74 45.4403179  4.81  282.0 1.023  28   8.62  10.03 0.964 1.061
2017.086808  62956 193.5082542  4.93 55.9597866  5.08  109.0 1.075  29  10.53  12.47 1.030 1.033
2017.086814  62956 193.5082568  4.65 55.9597875  4.54  141.0 1.074  30  10.11   8.31 0.852 1.024
2017.086830  63024 193.7353753  4.75 47.1966869  4.98  192.0 1.026  23   4.31   9.12 0.895 1.064
2017.086837  63024 193.7353768  5.32 47.1966855  5.31  139.0 1.025  23  10.61  10.16 0.935 1.032
2017.086850  65378 200.9824546  4.50 54.9252546  4.49  172.0 1.072  28   4.40   4.79 0.892 1.055
2017.086857  65378 200.9824527  4.54 54.9252540  4.70  163.0 1.070  28   3.69   7.26 0.954 1.030
2017.086873  63125 194.0055342  4.69 38.3186386  4.64  266.0 1.002  23   4.99   4.94 0.919 1.060
2017.086881  63125 194.0055354  4.96 38.3186392  4.91  173.0 1.001  25   6.30   6.22 0.889 1.047
2017.086896  67627 207.8580932  4.33 64.7232794  4.38  216.0 1.158  27   2.65   3.77 0.831 1.022
2017.086903  67627 207.8580932  4.47 64.7232802  4.50  153.0 1.156  28   3.04   4.43 0.805 1.026
2017.086918  69068 212.0716683  4.90 49.4584520  4.79  187.0 1.047  30   6.05   4.48 0.775 1.053
2017.086925  69068 212.0716657  4.90 49.4584516  4.94  168.0 1.045  30   3.44   5.50 0.781 1.034
2017.086942  69373 213.0163565  5.01 69.4323148  4.99  227.0 1.216  30   4.88   4.80 0.940 1.023
2017.086951  69373 213.0163567  4.94 69.4323175  5.10  261.0 1.214  28   3.45   6.72 1.009 1.036
2017.086974  70692 216.8816194  4.98 75.6960944  5.05  159.0 1.319  30   7.14   9.45 0.900 1.066
2017.086980  70692 216.8816242  5.08 75.6960940  5.10  151.0 1.318  30   6.30   8.18 0.991 1.056
2017.086996  69038 211.9823934  4.96 43.8543080  4.75  195.0 1.012  27  11.18   9.09 0.898 1.076
2017.087003  69038 211.9823914  4.65 43.8543075  4.66  198.0 1.012  27   6.33   7.26 0.946 1.063
2017.087019  72607 222.6758225  4.20 74.1555579  4.21  198.0 1.290  27   3.98   3.92 0.827 1.025
2017.087026  72607 222.6758236  4.24 74.1555551  4.29  207.0 1.289  27   5.57   6.22 0.842 1.035
2017.088506  14576  47.0422190  4.48 40.9556453  4.51  288.0 1.005  36   2.17   3.58 1.104 1.024
2017.088517  14576  47.0422191  4.34 40.9556437  4.33  317.0 1.006  46   2.67   2.15 0.982 1.016
2017.088538  17884  57.3803249  4.41 65.5259073  4.44  376.0 1.161  29   2.31   1.56 1.133 1.059
2017.088550  17884  57.3803257  4.45 65.5259080  4.47  335.0 1.160  29   2.43   2.43 1.218 1.022
2017.088572  17529  56.2983711  4.88 42.5785424  4.89  394.0 1.009  75   2.07   3.89 1.172 1.011
2017.088587  17529  56.2983709  4.85 42.5785438  4.85  432.0 1.009  70   2.14   2.66 1.102 1.008
2017.088615  22626  73.0221538  4.67 63.5049764  4.71  737.0 1.144  58   2.06   2.89 1.233 1.032
2017.088637  22626  73.0221544  4.97 63.5049747  5.04  573.0 1.140  48   2.08   3.28 1.295 1.046
2017.088671  23767  76.6289097  4.55 41.2341526  4.54  947.0 1.010 139   2.34   2.81 1.254 1.032
2017.088696  23767  76.6289099  4.72 41.2341516  4.70  580.0 1.007 143   2.66   2.21 1.205 1.027
2017.088730  25769  82.5424550  4.67 63.0671986  4.70  967.0 1.133  48   2.44   2.00 1.281 1.033
2017.088758  25769  82.5424528  4.82 63.0671976  4.85  722.0 1.131  49   2.07   2.62 1.275 1.022
2017.088786  28380  89.9305425  4.93 37.2122468  4.92  400.0 1.003  66   2.53   4.14 1.418 1.029
2017.088801  28380  89.9305426  4.75 37.2122442  4.78  453.0 1.002  68   2.47   2.12 1.438 1.034
2017.088831  29919  94.4783349  4.32 61.5152764  4.35  694.0 1.116  30   2.42   2.84 1.188 1.020
2017.088851  29919  94.4783355  4.45 61.5152765  4.47  469.0 1.115  29   2.81   2.85 1.123 1.027
2017.088876  30520  96.2245892  4.74 49.2878832  4.76  529.0 1.031  40   1.68   2.60 1.236 1.029
2017.088893  30520  96.2245896  5.03 49.2878818  5.11  452.0 1.032  37   2.05   4.85 1.312 1.026
2017.088923  31579  99.1368243  4.86 38.4454124  4.86  378.0 1.003  44   2.31   2.13 1.265 1.022
2017.088937  31579  99.1368227  4.58 38.4454129  4.60  405.0 1.005  51   1.78   3.44 1.090 1.014
2017.088966  34912 108.3475516  4.81 51.4288151  4.87  687.0 1.041  27   1.00   2.08 1.460 1.029
2017.088989  34912 108.3475514  4.94 51.4288157  4.98  686.0 1.042  30   2.35   3.18 1.505 1.024
2017.089020  41704 127.5648270  4.38 60.7176595  4.43  592.0 1.118  29   3.31   4.20 1.220 1.029
2017.089038  41704 127.5648269  4.47 60.7176588  4.61  480.0 1.114  29   2.90   6.17 1.242 1.044
2017.089083  44390 135.6359434  5.23 67.6297076  4.95  606.0 1.192  28  13.72  10.26 1.416 1.032
2017.089105  44390 135.6359446  4.36 67.6297044  4.62  691.0 1.189  26   3.65   7.98 1.277 1.055
2017.089139  45915 140.4302663  4.56 56.6991668  4.60  694.0 1.080  29   5.71   6.18 1.151 1.018
2017.089162  45915 140.4302669  4.64 56.6991680  4.68  692.0 1.077  27   6.13   6.21 1.088 1.039
2017.089190  46733 142.8832496  4.75 63.0619964  4.75  465.0 1.132  30   4.73   3.51 1.017 1.031
2017.089207  46733 142.8832482  4.71 63.0619962  4.75  522.0 1.131  29   3.75   4.28 1.065 1.018
2017.089235  48319 147.7446101  4.84 59.0380196  4.69  652.0 1.093  24   7.12   3.10 1.208 1.035
2017.089254  48319 147.7446088  5.13 59.0380201  5.09  468.0 1.093  26   8.32   7.12 1.208 1.031
2017.089289  51233 156.9701767  6.12 36.7067715  5.79  882.0 1.004  24  16.58  13.51 1.345 1.014
2017.089352  50801 155.5817288  4.07 41.4996750  4.10  536.0 1.008  20   2.09   3.54 1.013 1.046
2017.089370  50801 155.5817275  4.43 41.4996758  4.46  488.0 1.010  22   7.49   7.83 1.048 1.025
2017.089412  56211 172.8503710  4.63 69.3309898  4.65  714.0 1.208  24   3.82   3.26 1.126 1.040
2017.089440  56211 172.8503714  4.41 69.3309885  4.51  980.0 1.207  26   3.79   5.49 1.158 1.049
2017.089483  59774 183.8574185  4.58 57.0326606  4.74 1184.0 1.080  28   5.61   8.11 1.068 1.036
2017.089513  59774 183.8574198  4.71 57.0326612  4.80  632.0 1.077  28   4.65   6.04 1.061 1.031
2017.089539  60998 187.5269927  5.24 69.2008663  5.39  265.0 1.205  27   3.72   5.74 1.234 1.052
2017.089551  60998 187.5269923  4.58 69.2008667  4.54  415.0 1.205  27   5.06   2.50 0.979 1.042
2017.089572  63024 193.7353754  5.32 47.1966883  4.96  221.0 1.024  22  10.85   6.34 1.026 1.020
2017.089580  63024 193.7353769  5.21 47.1966877  5.06  213.0 1.023  21   8.11   6.46 1.062 1.038
2017.089599  65378 200.9824548  4.60 54.9252547  5.03  337.0 1.068  29   6.14  12.25 1.075 1.023
2017.089611  65378 200.9824527  4.43 54.9252550  4.92  354.0 1.066  28   3.97  11.70 1.060 1.038
2017.089629  67301 206.8842811  4.54 49.3131999  4.57  141.0 1.041  29   3.64   5.57 0.876 1.045
2017.089635  67301 206.8842837  4.84 49.3131980  4.68  151.0 1.039  29   8.13   4.27 0.932 1.031
2017.089651  69068 212.0716664  4.77 49.4584520  4.72  387.0 1.046  29   5.51   4.88 0.924 1.039
2017.089663  69068 212.0716669  4.89 49.4584525  4.99  284.0 1.043  29   3.14   5.73 0.952 1.026
2017.089683  67627 207.8580930  4.42 64.7232779  4.49  398.0 1.149  27   3.60   4.90 1.013 1.037
2017.089696  67627 207.8580926  5.06 64.7232785  5.26  327.0 1.149  28   8.65  11.19 1.101 1.031
2017.089754  73199 224.3949590  4.96 65.9326092  4.80  456.0 1.172  24   9.79   6.91 1.165 1.043
2017.089771  73199 224.3949567  6.04 65.9326084  6.53  525.0 1.168  26  19.44  22.92 1.442 1.058
2017.151639  28404  89.9837141  4.76 45.9366964  4.88  857.0 1.018  26   3.13   6.25 2.302 1.008
2017.151667  28404  89.9837155  4.68 45.9366977  4.75  836.0 1.021  25   2.19   4.66 2.228 1.007
2017.151713  31579  99.1368259  5.00 38.4454115  4.97  989.0 1.003  43   4.79   3.02 2.099 1.009
2017.151743  31579  99.1368251  5.02 38.4454120  5.02  813.0 1.006  44   5.11   4.26 2.071 1.017
2017.152011  46853 143.2070443  6.37 51.6747431  6.31 1071.0 1.043  27  21.29  20.82 2.320 1.015
2017.152047  46853 143.2070449  7.90 51.6747424  6.62 1117.0 1.043  27  32.33  23.31 2.339 1.013
2017.152124  54539 167.4154537  5.18 44.4983631 10.13  559.0 1.025  11   6.60  29.59 2.169 1.031
2017.152147  54539 167.4154582  5.98 44.4983629  8.56  788.0 1.019  10  12.10  22.81 2.178 1.031
2017.152192  57399 176.5115807  6.61 47.7795367  6.75  957.0 1.036  15  17.61  18.34 2.153 1.031
2017.152230  58001 178.4584253  8.78 53.6948061 12.92  845.0 1.060  23  35.39  57.59 2.152 1.038
2017.152268  60122 184.9528613  5.93 48.9841769  6.86 1000.0 1.038  18  12.96  19.50 1.938 1.032
2017.152399  63024 193.7353756  8.28 47.1966892  8.28  418.0 1.022  20  29.10  29.13 1.747 1.034
2017.152415  63024 193.7353712  7.18 47.1966861  7.03  553.0 1.022  21  24.06  23.26 1.724 1.050
2017.152442  65378 200.9824556  4.72 54.9252578  5.68  486.0 1.062  27   7.21  17.91 1.534 1.031
2017.152459  65378 200.9824519  5.48 54.9252592  5.71  524.0 1.062  27  15.47  17.67 1.705 1.024
2017.152487  69068 212.0716623  5.47 49.4584509  5.28  517.0 1.037  25   9.86   6.37 1.527 1.026
2017.152507  69068 212.0716662  5.35 49.4584526  5.20  693.0 1.034  26  11.52   9.85 1.470 1.029
2017.152535  69373 213.0163541  6.27 69.4323143  5.56  538.0 1.208  27  18.98  11.46 1.550 1.033
2017.152556  69373 213.0163522  5.01 69.4323129  5.33  716.0 1.208  23   6.50  10.52 1.501 1.031
2017.152587  72607 222.6758198  5.89 74.1555591  4.81  360.0 1.286  25  19.18   8.80 1.396 1.022
2017.152602  72607 222.6758161  5.33 74.1555580  4.50  509.0 1.285  25  15.44   5.97 1.323 1.027
2017.152633  75973 232.7324005  5.54 40.8330075  5.65  769.0 1.013  29  13.31  14.81 1.661 1.021
2017.152660  75973 232.7324004  5.12 40.8330065  5.62  862.0 1.008  30   9.37  15.64 1.594 1.017
2017.152696  76008 232.8528499  4.99 77.3493990  5.61  743.0 1.347  25   4.43  12.92 1.558 1.066
2017.152721  76008 232.8528512  5.02 77.3494013  5.21  794.0 1.347  25   7.28   9.27 1.521 1.061
2017.217275  37946 116.6638353  4.55 37.5174580  4.51  615.0 1.012  28   3.75   2.16 1.107 1.010
2017.217293  37946 116.6638344  4.69 37.5174579  4.65  467.0 1.007  29   2.65   2.73 1.137 1.045
2017.217325  34912 108.3475507  4.69 51.4288153  4.68  825.0 1.043  30   3.26   2.67 1.383 1.021
2017.217348  34912 108.3475503  4.59 51.4288152  4.59  561.0 1.046  28   1.85   1.58 1.129 1.012
2017.217375  41704 127.5648110  4.43 60.7176545  4.43  463.0 1.112  29   4.37   3.96 1.157 1.029
2017.217390  41704 127.5648105  4.66 60.7176576  4.67  400.0 1.110  30   7.65   7.63 1.169 1.026
2017.217420  44127 134.7987214  4.38 48.0408088  4.35  775.0 1.033  28   4.21   3.87 1.133 1.021
2017.217442  44127 134.7987212  4.55 48.0408086  4.63  546.0 1.029  29   4.54   6.49 1.138 1.015
2017.217470  45915 140.4302636  4.52 56.6991658  4.71  618.0 1.080  27   5.03   8.40 1.051 1.021
2017.217490  45915 140.4302638  4.55 56.6991656  4.52  581.0 1.077  26   5.23   4.27 1.071 1.017
2017.217521  47965 146.6319383  4.67 57.1282282  4.77  270.0 1.082  29   2.36   4.55 1.068 1.043
2017.217532  47965 146.6319371  4.64 57.1282285  4.64  291.0 1.081  29   3.05   2.40 1.038 1.021
2017.217554  48319 147.7445782  5.13 59.0380154  4.86  514.0 1.094  28  10.74   5.12 1.173 1.040
2017.217570  48319 147.7445783  5.11 59.0380125  5.14  454.0 1.093  27   8.85   8.49 1.171 1.035
2017.217594  51233 156.9701692  5.15 36.7067678  4.79  405.0 1.008  26   9.72   3.40 1.080 1.045
2017.217608  51233 156.9701695  5.33 36.7067678  5.01  402.0 1.005  27  12.38   7.92 1.089 1.019
2017.217641  50372 154.2730689  4.76 42.9141837  4.68  545.0 1.009  27   4.98   2.81 1.118 1.030
2017.217658  50372 154.2730701  5.04 42.9141819  4.98  424.0 1.010  28   4.16   3.51 1.203 1.040
2017.217679  53910 165.4610173  4.70 56.3825974  4.70  387.0 1.074  29   7.18   6.61 1.241 1.029
2017.217695  53910 165.4610187  4.64 56.3825969  4.54  490.0 1.073  30   9.02   7.08 1.186 1.016
2017.217722  57399 176.5115711  5.39 47.7795445  4.89  535.0 1.035  24  15.25  10.54 1.238 1.020
2017.217740  57399 176.5115737  5.96 47.7795443  4.74  485.0 1.031  24  19.70   8.47 1.195 1.028
2017.217766  59774 183.8574126  4.93 57.0326657  4.97  523.0 1.089  29   7.77   7.92 1.228 1.031
2017.217782  59774 183.8574118  5.32 57.0326680  5.31  436.0 1.085  29  10.68   9.93 1.332 1.031
2017.217815  60998 187.5269815  4.79 69.2008661  4.77  463.0 1.211  25   5.34   3.99 1.309 1.035
2017.217830  60998 187.5269868  4.80 69.2008630  4.87  364.0 1.209  27   6.16   6.78 1.161 1.038
2017.217853  62223 191.2825875  4.76 45.4403214  5.44  505.0 1.023  23   6.61  14.09 1.303 1.031
2017.217872  62223 191.2825883  5.63 45.4403172  5.38  619.0 1.019  25  17.12  14.86 1.306 1.028
2017.217894  62956 193.5082499  5.07 55.9597935  4.87  182.0 1.071  27  13.00  10.42 1.084 1.042
2017.217901  62956 193.5082506  4.93 55.9597927  4.90  181.0 1.070  24   9.96   9.63 1.166 1.025
2017.217923  63125 194.0055161  5.21 38.3186450  5.07  432.0 1.002  24  10.29   8.55 1.298 1.027
2017.217937  63125 194.0055161  5.30 38.3186444  5.02  396.0 1.001  20   7.76   3.66 1.473 1.043
2017.217964  63024 193.7353722  5.52 47.1966879  5.52  468.0 1.023  19  11.52  11.25 1.451 1.028
2017.217980  63024 193.7353722  6.93 47.1966892  7.14  468.0 1.025  19  20.04  21.23 1.685 1.034
2017.218005  67301 206.8842707  4.68 49.3132046  4.60  548.0 1.032  27   7.72   6.07 1.589 1.018
2017.218023  67301 206.8842716  4.51 49.3132034  4.59  508.0 1.031  27   5.48   7.08 1.419 1.011
2017.218059  71075 218.0187751  4.88 38.3089788  5.04  309.0 1.008  26   4.43   8.00 1.168 1.024
2017.218070  71075 218.0187772  4.96 38.3089788  4.96  305.0 1.006  26   5.25   5.29 1.135 1.015
2017.218093  73555 225.4862557  4.50 40.3904250  4.53  537.0 1.016  30   4.56   5.28 1.214 1.012
2017.218111  73555 225.4862557  4.72 40.3904270  4.69  503.0 1.012  28   5.59   4.57 1.317 1.011
2017.218137  75973 232.7323989  5.15 40.8330090  5.14  538.0 1.020  29   6.68   6.30 1.348 1.012
2017.218158  75973 232.7323999  4.91 40.8330073  5.01  684.0 1.014  30   6.09   8.10 1.353 1.013
2017.218205  75458 231.2323255  4.74 58.9661533  4.75  524.0 1.092  27   6.55   6.29 1.562 1.019
2017.218225  75458 231.2323261  4.88 58.9661544  4.80  633.0 1.092  28   8.08   6.50 1.638 1.010
2017.218300  81833 250.7242464  5.01 38.9218492  5.14  403.0 1.010  30   4.94   7.75 1.424 1.029
2017.218315  81833 250.7242474  4.90 38.9218497  4.86  468.0 1.007  28   5.35   3.85 1.200 1.017
2017.218345  82172 251.8322936  4.99 42.2387907  4.94  833.0 1.009  30   4.39   2.76 1.314 1.012
2017.218374  82172 251.8322954  4.96 42.2387908  4.93  935.0 1.008  30   3.99   2.62 1.415 1.019
2017.220088  38016 116.8762483  4.75 33.4155614  4.80  978.0 1.001  29   3.62   4.92 1.387 1.017
2017.220117  38016 116.8762451  4.96 33.4155632  4.91  768.0 1.002  30   5.08   4.76 1.440 1.039
2017.220153  42911 131.1711478  4.65 18.1532189  4.57  825.0 1.050  25   5.18   3.82 1.291 1.037
2017.220175  42911 131.1711484  5.17 18.1532200  4.80  465.0 1.047  30  10.97   4.89 1.290 1.055
2017.220212  47310 144.6129080  4.95  4.6490492  4.89  625.0 1.182  30   5.28   5.24 1.392 1.061
2017.220302  45860 140.2624821  5.55 34.3926383  8.68  244.0 1.003  25  16.01  36.96 1.485 1.048
2017.220311  45860 140.2624807  4.77 34.3926399  4.45  281.0 1.004  25  10.41   6.08 1.271 1.046
2017.220359  53449 164.0060079  4.61  6.1853372  4.56  559.0 1.164  26   3.49   3.61 1.306 1.070
2017.220379  53449 164.0060063  4.41  6.1853374  4.39  643.0 1.155  25   2.42   2.83 1.359 1.050
2017.220410  54872 168.5278223  5.35 20.5230973  6.87  647.0 1.044  21  12.71  23.63 1.622 1.043
2017.220434  54872 168.5278170  6.21 20.5231004  5.83  768.0 1.038  17  16.64  14.28 1.600 1.034
2017.220465  54879 168.5597220  5.02 15.4291967  5.71  676.0 1.063  22   7.46  14.83 1.426 1.021
2017.220487  54879 168.5597213  5.36 15.4291959  6.20  638.0 1.063  19   5.96  15.53 1.376 1.076
2017.220525  57380 176.4647292  5.10  6.5284978  5.30 1090.0 1.141  25  12.90  14.83 1.482 1.025
2017.220557  57380 176.4647297  4.85  6.5285004  5.62  867.0 1.141  18   5.86  13.51 1.543 1.034
2017.220609  63090 193.8986194  4.74  3.3972117  4.29 1046.0 1.188  27  12.19   6.38 1.584 1.032
2017.220694  63608 195.5428208  4.78 10.9592461  4.53  708.0 1.098  19   7.74   4.55 1.559 1.043
2017.220716  63608 195.5428208  4.70 10.9592461  4.45  609.0 1.100  19   7.51   3.85 1.560 1.031
2017.220748  67459 207.3688789  6.52 15.7981006  5.92  731.0 1.062  27  23.80  19.23 1.499 1.036
2017.220768  67459 207.3688803  5.79 15.7980971  5.46  483.0 1.061  26  16.29  13.46 1.489 1.050
2017.220794  72105 221.2464698  6.14 27.0743279  5.86  542.0 1.024  12  12.59  11.05 1.703 1.046
2017.220819  72105 221.2464690  8.35 27.0743269  6.07  980.0 1.017  17  28.62  16.19 1.930 1.030
2017.220928  77070 236.0676315  4.53  6.4258491  4.55 1153.0 1.152  26   6.35   6.95 1.698 1.050
2017.220959  77070 236.0676305  5.40  6.4258497  5.73  714.0 1.144  27   9.87  14.40 1.632 1.068
2017.221033  80197 245.5892951  5.24 33.7988711  5.35  900.0 1.002  27   7.82   9.61 1.821 1.010
2017.221065  80197 245.5892970  4.85 33.7988716  4.75 1022.0 1.000  27   6.50   4.55 1.583 1.029
2017.228242  38016 116.8762468  4.57 33.4155625  4.59  370.0 1.003  30   2.35   1.94 0.882 1.027
2017.228253  38016 116.8762477  4.86 33.4155621  4.78  250.0 1.002  30   4.86   3.10 0.864 1.046
2017.228271  37908 116.5306407  4.78 18.5097532  4.70  262.0 1.044  30   1.87   1.52 0.903 1.080
2017.228280  37908 116.5306390  4.93 18.5097515  4.87  238.0 1.044  29   3.03   2.07 0.968 1.058
2017.228296  42911 131.1711494  4.91 18.1532198  4.82  174.0 1.064  29   2.88   3.23 0.958 1.095
2017.228303  42911 131.1711493  4.92 18.1532194  4.85  184.0 1.061  29   3.05   4.06 0.984 1.082
2017.228316  40526 124.1286114  4.61  9.1853078  4.49  110.0 1.113  30   3.32   2.74 0.952 1.159
2017.228322  40526 124.1286151  4.31  9.1853076  4.32  157.0 1.113  30   1.40   4.10 0.804 1.064
2017.228340  45058 137.6615938  4.13 30.9629763  4.06  354.0 1.020  30   3.52   2.31 0.783 1.098
2017.228353  45058 137.6615930  4.15 30.9629754  4.10  367.0 1.015  30   3.54   2.97 0.816 1.064
2017.228371  43103 131.6741287  4.93 28.7596857  4.84  165.0 1.007  30   3.07   4.15 0.865 1.107
2017.228378  43103 131.6741294  4.84 28.7596846  4.84  185.0 1.007  30   3.80   4.01 0.843 1.033
2017.228397  47310 144.6129095  5.00  4.6490495  4.86  283.0 1.185  30   4.43   4.14 1.064 1.121
2017.228408  47310 144.6129087  4.80  4.6490496  4.66  335.0 1.180  30   4.04   3.53 1.031 1.131
2017.228425  48455 148.1897485  4.81 26.0066907  4.70  157.0 1.029  30   4.38   4.17 0.875 1.091
2017.228431  48455 148.1897499  4.86 26.0066905  4.89  129.0 1.027  30   3.71   6.21 0.876 1.055
2017.228446  47508 145.2869362  5.15  9.8921288  4.94  212.0 1.112  29   7.08   4.00 1.114 1.086
2017.228456  47508 145.2869372  5.10  9.8921302  4.84  293.0 1.110  28   8.22   3.28 1.150 1.059
2017.228477  47908 146.4625639  4.58 23.7742042  4.51  196.0 1.022  30   6.76   5.64 0.961 1.035
2017.228485  47908 146.4625621  4.47 23.7742024  4.41  191.0 1.021  27   4.12   3.87 0.940 1.083
2017.228500  49669 152.0917377  4.45 11.9672415  4.13  299.0 1.093  29   9.80   4.91 1.019 1.088
2017.228511  49669 152.0917366  4.66 11.9672416  4.32  307.0 1.091  30  12.37   8.24 1.018 1.054
2017.228543  49637 151.9757252  4.89  9.9971980  4.99  174.0 1.106  29   3.24   7.45 0.923 1.059
2017.228550  49637 151.9757227  5.07  9.9971972  4.91  191.0 1.106  29   5.56   5.64 1.086 1.134
2017.228570  54872 168.5278210  4.75 20.5230970  4.65  398.0 1.055  22   8.69   7.81 1.130 1.059
2017.228583  54872 168.5278209  4.79 20.5230989  4.54  336.0 1.050  22   8.90   5.99 1.093 1.072
2017.228605  54879 168.5597205  4.76 15.4291953  4.72  450.0 1.073  21   4.40   4.14 1.047 1.039
2017.228618  54879 168.5597218  4.97 15.4291957  4.76  338.0 1.069  22   8.01   5.82 0.949 1.087
2017.228639  57380 176.4647287  4.82  6.5284988  5.15  385.0 1.163  26   8.70  13.14 1.386 1.071
2017.228653  57380 176.4647295  4.59  6.5284988  4.87  430.0 1.156  28   6.99  11.51 1.292 1.075
2017.228671  55219 169.6195892  4.76 33.0944409  4.51  183.0 1.001  15   4.97   1.28 1.112 1.106
2017.228679  55219 169.6195880  4.52 33.0944411  4.41  234.0 1.001  18   5.24   3.46 0.991 1.046
2017.228702  57632 177.2624491  4.51 14.5715188  4.53  151.0 1.071  26   3.76   5.78 0.922 1.087
2017.228708  57632 177.2624495  4.66 14.5715206  4.59  157.0 1.071  25   5.42   5.38 1.011 1.088
2017.228723  56779 174.6150088  4.98  8.1343217  4.84  208.0 1.124  24   7.73   7.07 1.022 1.107
2017.228730  56779 174.6150075  5.05  8.1343199  4.99  168.0 1.124  21   3.51   4.73 0.974 1.091
2017.228748  61658 189.5929727  5.12  1.8545782  4.93  301.0 1.217  30   7.16   3.91 0.897 1.079
2017.228760  61658 189.5929725  4.87  1.8545771  4.81  354.0 1.212  28   4.12   3.54 0.987 1.050
2017.228784  63355 194.7308241  5.32 17.4096060  4.97  201.0 1.066  28  10.05   5.46 1.077 1.084
2017.228792  63355 194.7308241  5.07 17.4096041  5.13  241.0 1.063  28   6.88   8.89 1.117 1.057
2017.228810  63950 196.5943261  4.76 22.6159786  4.67  329.0 1.035  25   7.01   6.32 1.069 1.073
2017.228822  63950 196.5943240  5.00 22.6159772  4.87  373.0 1.032  24   7.63   6.26 1.312 1.060
2017.228849  64852 199.4011506  6.05  5.4699448  6.46  676.0 1.160  25  14.22  19.08 1.306 1.090
2017.228880  64852 199.4011513  4.25  5.4699457  4.11 1187.0 1.154  27   5.13   2.54 1.067 1.108
2017.228915  64022 196.7948945  5.00 27.6244060  5.07  333.0 1.011  24   4.42   7.92 1.045 1.096
2017.228928  64022 196.7948950  6.49 27.6244073  5.89  359.0 1.013  23  17.79  12.80 1.174 1.054
2017.228948  67927 208.6708664  4.97 18.3960144  4.44  418.0 1.046  23  11.73   4.78 1.130 1.025
2017.228961  67927 208.6708661  4.31 18.3960143  4.30  313.0 1.045  25   3.08   3.75 1.011 1.053
2017.228979  67665 207.9476945  5.54 34.4440848  5.16  162.0 1.000  30  13.24   8.10 0.885 1.050
2017.228986  67665 207.9476960  5.19 34.4440846  5.13  205.0 1.001  28   8.14   7.38 0.932 1.051
2017.229007  73568 225.5270916  4.91 25.0079037  4.92  476.0 1.034  30   3.76   5.20 0.969 1.044
2017.229024  73568 225.5270939  4.87 25.0079047  4.83  490.0 1.028  30   5.15   6.21 0.972 1.078
2017.229046  75530 231.4474238  5.35 15.4279994  5.21  276.0 1.086  30   4.61   4.31 1.016 1.104
2017.229059  75530 231.4474247  4.60 15.4279990  4.51  455.0 1.080  30   3.36   2.52 0.919 1.089
2017.229090  77450 237.1846421  5.36 18.1411414  5.05  356.0 1.068  30  10.92   7.34 1.147 1.090
2017.229110  77450 237.1846443  5.23 18.1411409  5.36  853.0 1.060  26   9.05  11.65 1.126 1.066
2017.229192  81008 248.1503454  5.00 11.4876613  4.90 1058.0 1.109  29   2.96   2.25 1.026 1.089
2017.229228  82028 251.3439620  4.90 15.7450462  4.84  620.0 1.072  29   1.79   2.30 1.137 1.064
2017.229250  82028 251.3439611  4.53 15.7450451  4.49  687.0 1.066  39   1.75   2.72 1.039 1.053
2017.229270  84345 258.6618362  4.28 14.3905153  4.23   63.0 1.086  28   6.17   5.37 1.003 1.043
2017.229274  84345 258.6618348  4.37 14.3905166  4.66   75.0 1.084  29   7.48  11.68 1.075 1.059
2017.229287  86032 263.7342529  4.57 12.5589354  4.52  187.0 1.110  29   2.95   3.67 1.007 1.084
2017.229295  86032 263.7342514  4.64 12.5589348  4.73  226.0 1.106  30   2.35   7.13 1.200 1.083
2017.231156  43103 131.6741289  5.30 28.7596854  5.21  666.0 1.009  29  10.22   8.87 1.598 1.015
2017.231177  43103 131.6741276  5.30 28.7596845  5.16  615.0 1.013  30  10.50   8.06 1.570 1.016
2017.231215  48455 148.1897454  5.96 26.0066919  5.43  600.0 1.015  27  17.93  12.59 1.802 1.016
2017.231235  48455 148.1897448  6.10 26.0066917  5.53  575.0 1.013  27  18.60  12.94 1.849 1.015
2017.233716  38016 116.8762498  4.69 33.4155625  4.66  311.0 1.001  30   2.65   3.20 0.890 1.047
2017.233726  38016 116.8762472  4.88 33.4155619  4.79  247.0 1.001  30   2.66   2.76 0.911 1.093
2017.233744  40526 124.1286138  4.45  9.1853070  4.39  198.0 1.119  30   2.71   3.67 1.031 1.105
2017.233751  40526 124.1286152  4.51  9.1853092  4.51  182.0 1.117  30   4.70   5.73 0.977 1.057
2017.233769  43103 131.6741295  4.90 28.7596842  4.86  239.0 1.019  30   4.80   5.19 1.022 1.076
2017.233778  43103 131.6741305  4.77 28.7596869  4.74  242.0 1.016  30   3.75   4.46 0.913 1.053
2017.233802  45058 137.6615930  4.16 30.9629741  4.12  718.0 1.019  29   3.63   3.48 1.083 1.076
2017.233827  45058 137.6615924  4.20 30.9629750  4.02  750.0 1.012  28   6.17   1.53 0.999 1.049
2017.233857  47508 145.2869384  5.02  9.8921313  4.94  439.0 1.131  29   7.41   6.40 1.198 1.035
2017.233945  48455 148.1897469  4.78 26.0066911  4.96  620.0 1.015  27   4.15   8.67 1.177 1.046
2017.233964  48455 148.1897473  4.32 26.0066905  4.30  518.0 1.013  28   3.76   4.39 0.979 1.075
2017.233989  49583 151.8331290  4.91 16.7626611  4.79  315.0 1.055  29   5.50   4.81 0.966 1.091
2017.234000  49583 151.8331281  5.04 16.7626604  4.95  305.0 1.054  29   5.56   5.69 1.024 1.078
2017.234030  54872 168.5278234  6.23 20.5230988  4.79  381.0 1.056  22  20.16   8.03 1.323 1.049
2017.234044  54872 168.5278216  5.41 20.5230978  4.90  450.0 1.050  21  14.53  10.41 1.235 1.060
2017.234067  54879 168.5597203  5.05 15.4291948  5.04  471.0 1.072  22   8.51   8.84 1.177 1.046
2017.234082  54879 168.5597207  5.02 15.4291945  4.85  400.0 1.068  21   7.41   6.13 1.119 1.101
2017.234102  54951 168.8008173  4.52 23.0954799  4.49  280.0 1.025  20   3.06   2.52 1.087 1.033
2017.234113  54951 168.8008187  4.49 23.0954818  4.82  320.0 1.024  19   2.71   8.37 1.058 1.052
2017.234134  57380 176.4647307  4.76  6.5284991  4.89  342.0 1.149  28   7.87  10.74 1.333 1.100
2017.234147  57380 176.4647298  4.44  6.5284987  4.55  381.0 1.145  26   4.20   7.45 1.186 1.084
2017.234164  55219 169.6195870  4.42 33.0944403  4.50  162.0 1.002  19   2.77   4.75 0.839 1.041
2017.234170  55219 169.6195875  4.49 33.0944405  4.60  150.0 1.003  19   2.62   5.56 0.882 1.033
2017.234190  61658 189.5929732  5.02  1.8545770  4.89  387.0 1.228  30   6.12   4.44 1.121 1.068
2017.234204  61658 189.5929716  4.92  1.8545768  4.93  431.0 1.220  29   4.45   6.09 1.135 1.061
2017.234228  63090 193.8986181  4.02  3.3972125  4.02  538.0 1.204  27   4.89   5.33 1.049 1.094
2017.234242  63090 193.8986169  4.13  3.3972116  4.17  264.0 1.196  27   3.28   5.31 1.041 1.082
2017.234258  60742 186.7340177  4.97 28.2680372  4.89  217.0 1.008  19   3.77   3.81 0.859 1.075
2017.234267  60742 186.7340180  4.94 28.2680362  4.91  246.0 1.008  18   3.51   3.71 0.854 1.051
2017.234284  63355 194.7308242  4.85 17.4096058  4.86  269.0 1.055  26   3.89   5.71 1.049 1.057
2017.234294  63355 194.7308235  5.40 17.4096061  5.07  259.0 1.053  23   8.47   5.44 1.119 1.117
2017.234313  63950 196.5943247  4.80 22.6159776  4.82  404.0 1.027  24   5.69   7.23 0.994 1.079
2017.234330  63950 196.5943250  4.55 22.6159767  4.34  581.0 1.025  25   8.05   4.67 1.028 1.039
2017.234353  64852 199.4011517  4.75  5.4699459  4.71  365.0 1.152  26   4.58   4.38 1.192 1.034
2017.234365  64852 199.4011501  5.00  5.4699450  4.84  283.0 1.152  28   7.04   4.38 1.198 1.050
2017.234382  67459 207.3688760  4.83 15.7980971  4.83  204.0 1.065  24   3.23   5.10 1.197 1.065
2017.234389  67459 207.3688775  5.15 15.7980975  5.50  188.0 1.063  28   8.19  13.29 1.289 1.037
2017.234406  67927 208.6708650  4.82 18.3960152  4.92  285.0 1.047  23   7.09   8.81 1.390 1.037
2017.234418  67927 208.6708660  4.39 18.3960145  4.43  376.0 1.045  27   5.48   5.81 1.144 1.035
2017.234437  71995 220.8556052  4.72 26.5277788  4.64  278.0 1.027  27   2.46   2.69 1.177 1.100
2017.234446  71995 220.8556056  4.97 26.5277778  4.99  216.0 1.024  28   4.03   5.71 1.218 1.035
2017.234464  73745 226.1104946  4.91 26.9476255  4.84  420.0 1.031  27   2.94   4.08 1.197 1.099
2017.234479  73745 226.1104937  4.77 26.9476269  4.68  442.0 1.025  26   3.49   2.82 1.103 1.068
2017.234502  72208 221.5243508  4.52 15.1318636  4.59  344.0 1.067  23   3.36   5.83 1.226 1.061
2017.234514  72208 221.5243509  4.94 15.1318610  4.92  342.0 1.066  25   7.85   8.23 1.479 1.063
2017.234536  76267 233.6725991  4.46 26.7142696  4.39  334.0 1.026  28   4.57   2.42 1.116 1.024
2017.234547  76267 233.6726000  4.61 26.7142687  4.59  279.0 1.023  28   5.07   5.33 1.173 1.049
2017.234570  75695 231.9562167  4.69 29.1061294  4.77  652.0 1.009  29   2.19   5.06 1.125 1.016
2017.234590  75695 231.9562167  4.84 29.1061292  4.77  527.0 1.007  29   5.03   4.61 1.085 1.071
2017.234622  77661 237.8160143  5.06 20.9780088  5.05  258.0 1.034  28   4.69   6.66 1.017 1.080
2017.234632  77661 237.8160156  4.90 20.9780074  4.96  314.0 1.033  28   4.53   6.60 1.073 1.031
2017.234649  80816 247.5545004  4.57 21.4895440  4.63  227.0 1.043  28   4.41   6.27 1.240 1.025
2017.234658  80816 247.5545004  4.53 21.4895442  4.52  251.0 1.040  28   3.93   4.05 1.255 1.024
2017.234677  81008 248.1503455  4.88 11.4876622  4.83  344.0 1.100  32   1.74   3.06 1.046 1.077
2017.234689  81008 248.1503460  4.77 11.4876633  4.70  363.0 1.097  31   1.98   2.65 1.036 1.075
2017.234710  84177 258.1158791  4.94 10.5850302  4.82  348.0 1.125  37   1.41   1.45 1.003 1.099
2017.234723  84177 258.1158799  5.20 10.5850303  5.09  395.0 1.118  30   1.98   2.55 1.006 1.102
2017.234739  84345 258.6618363  5.47 14.3905213  5.86  176.0 1.082  28  15.37  19.28 1.371 1.058
2017.234747  84345 258.6618350  4.15 14.3905172  4.33  238.0 1.080  27   5.79   9.12 1.234 1.104
2017.315978  54539 167.4154427  4.76 44.4983623 16.98  900.0 1.018   8   3.81  46.27 2.141 1.029
2017.316006  54539 167.4154443  7.58 44.4983651 14.62  787.0 1.014  11  19.99  46.05 2.112 1.024
2017.316093  60998 187.5269719  5.33 69.2008620  6.25  865.0 1.214  24  10.56  19.18 1.937 1.012
2017.316121  60998 187.5269706  8.14 69.2008620  7.11  770.0 1.209  28  33.55  26.21 2.119 1.011
2017.316161  62956 193.5082458  8.85 55.9597967  6.59  616.0 1.075  18  32.16  20.22 1.977 1.034
2017.316182  62956 193.5082472  7.66 55.9597974  8.49  580.0 1.072  18  26.09  30.39 1.923 1.030
2017.316251  66738 205.1843024 10.57 54.6815784 17.22 1022.0 1.067  25  46.83  82.52 2.213 1.023
2017.316281  66738 205.1843026  8.75 54.6815797 14.62  848.0 1.062  23  34.20  65.77 2.250 1.032
2017.318642  50801 155.5817139  4.24 41.4996798  4.39  519.0 1.008  19   5.39   7.45 1.278 1.041
2017.318659  50801 155.5817155  4.22 41.4996808  4.59  468.0 1.006  19   3.82   8.90 1.385 1.040
2017.318690  54061 165.9306778  6.12 61.7505521  7.48  835.0 1.122  24  19.67  28.80 1.636 1.035
2017.318720  54061 165.9306681  8.22 61.7505507  7.49  957.0 1.118  26  34.67  30.04 1.662 1.034
2017.318753  54522 167.3292345  5.15 36.3092716  5.22  508.0 1.000  22   6.52   7.85 1.488 1.024
2017.318772  54522 167.3292351  5.61 36.3092708  5.18  591.0 1.000  25  14.12   9.27 1.504 1.047
2017.318802  60122 184.9528607  5.16 48.9841760  5.14  697.0 1.042  20   7.52   7.50 1.467 1.023
2017.318826  60122 184.9528589  7.13 48.9841767  6.14  738.0 1.036  20  21.36  13.92 1.802 1.033
2017.318873  58001 178.4584142  9.74 53.6948093 13.15 1200.0 1.055  23  41.19  59.13 1.859 1.020
2017.318951  65378 200.9824505  6.61 54.9252655  9.61 1153.0 1.068  28  25.73  45.00 1.965 1.022
2017.319039  69038 211.9823934  8.54 43.8542973 13.65 1176.0 1.017  19  31.40  56.02 1.831 1.041
2017.321606  54061 165.9306813 10.50 61.7505484  6.67  487.0 1.130  26  48.62  25.49 1.501 1.032
2017.321623  54061 165.9306794 10.73 61.7505495  7.98  487.0 1.140  27  50.69  34.31 1.535 1.024
2017.381746  60122 184.9528593  4.92 48.9841774  4.91  358.0 1.030  21   5.21   5.84 1.028 1.072
2017.381758  60122 184.9528580  5.02 48.9841752  4.91  333.0 1.030  23   6.12   4.54 1.033 1.054
2017.381775  63125 194.0054966  5.49 38.3186478  5.04  262.0 1.000  26  14.69   9.92 1.011 1.035
2017.381784  63125 194.0054970  5.26 38.3186488  5.02  209.0 1.000  24   9.68   7.26 1.050 1.077
2017.381797  63024 193.7353719  4.80 47.1966870  5.09  205.0 1.020  23   3.72   9.44 0.984 1.033
2017.381805  63024 193.7353697  5.00 47.1966859  5.39  174.0 1.020  22   6.87  12.27 0.955 1.061
2017.381820  67627 207.8580906  4.55 64.7232791  4.50  258.0 1.150  27   4.70   3.77 1.062 1.035
2017.381830  67627 207.8580902  4.53 64.7232798  4.53  267.0 1.150  27   4.35   4.73 1.063 1.031
2017.381902  70692 216.8816005  4.71 75.6960970  4.66  250.0 1.310  25   4.71   4.44 0.925 1.047
2017.381910  70692 216.8816041  7.37 75.6960953  6.60  172.0 1.310  24  19.42  11.82 1.098 1.038
2017.381932  71075 218.0187578  4.84 38.3089896  4.70  271.0 1.000  29   6.52   5.49 0.933 1.119
2017.381941  71075 218.0187574  4.73 38.3089898  4.54  223.0 1.000  30   6.08   3.14 0.912 1.097
2017.381958  76008 232.8528362  4.66 77.3494019  4.68  340.0 1.360  30   4.74   5.83 0.838 1.032
2017.381969  76008 232.8528262  4.82 77.3494019  4.86  239.0 1.350  30   3.79   6.17 0.843 1.045
2017.381981  75097 230.1818586  4.86 71.8341120  4.92  139.0 1.250  29   3.75   6.85 0.856 1.064
2017.381987  75097 230.1818533  5.01 71.8341110  4.91  148.0 1.250  29   7.13   6.05 0.890 1.065
2017.382002  75973 232.7324001  4.81 40.8330089  4.71  250.0 1.010  30   4.93   3.88 0.866 1.082
2017.382011  75973 232.7323998  4.89 40.8330093  4.77  217.0 1.010  30   5.74   4.40 0.852 1.080
2017.382026  78574 240.6627335  4.14 47.2406569  4.11  359.0 1.040  25   3.74   3.76 0.810 1.080
2017.382039  78574 240.6627340  4.06 47.2406577  4.06  372.0 1.030  21   1.54   2.66 0.775 1.082
2017.382054  75458 231.2323137  4.50 58.9661567  4.37  145.0 1.090  29   6.01   2.92 0.777 1.051
2017.382060  75458 231.2323099  4.60 58.9661575  4.60  118.0 1.090  29   4.46   4.87 0.852 1.043
2017.382073  76307 233.8123146  4.89 39.0101107  4.75  210.0 1.000  29   3.46   2.81 0.886 1.114
2017.382081  76307 233.8123146  4.75 39.0101106  4.70  227.0 1.000  30   3.39   3.76 0.797 1.074
2017.382094  73555 225.4862466  4.95 40.3904240  4.89  115.0 1.020  30   5.64   6.33 0.905 1.074
2017.382099  73555 225.4862484  4.81 40.3904242  4.75  121.0 1.020  29   3.34   2.26 0.873 1.048
2017.382109  73199 224.3949339  4.53 65.9326109  4.50  110.0 1.180  28   6.00   5.76 0.795 1.037
2017.382114  73199 224.3949331  4.67 65.9326129  4.74   93.0 1.180  30   7.08   8.44 0.826 1.022
2017.382127  77907 238.6574860  4.92 43.1388794  4.78  194.0 1.010  30   4.17   3.12 0.882 1.104
2017.382135  77907 238.6574849  4.81 43.1388810  4.76  211.0 1.010  30   4.56   4.46 0.832 1.054
2017.382147  80331 245.9976909  4.50 61.5144939  4.52   90.0 1.120  28   3.33   4.29 0.800 1.037
2017.382151  80331 245.9976948  4.51 61.5144936  4.51   96.0 1.120  29   4.31   4.97 0.801 1.055
2017.382164  80704 247.1608083  4.17 41.8816491  4.23  296.0 1.010  30   4.36   6.42 0.890 1.077
2017.382174  80704 247.1608094  4.15 41.8816483  4.17  257.0 1.010  30   3.79   4.99 0.847 1.062
2017.382192  81497 249.6865002  4.69 48.9284708  4.74  328.0 1.030  30   4.46   6.16 1.083 1.027
2017.382202  81497 249.6865022  5.03 48.9284703  4.98  229.0 1.030  30   6.01   5.79 1.117 1.035
2017.382244  83895 257.1964241  4.89 65.7148059  4.90  322.0 1.160  29   2.45   1.81 1.085 1.012
2017.382256  83895 257.1964181  4.96 65.7148052  4.95  357.0 1.160  28   4.14   2.57 1.169 1.020
2017.382277  84380 258.7616453  4.41 36.8091771  4.44  341.0 1.000  28   2.89   4.36 1.343 1.024
2017.382288  84380 258.7616455  4.58 36.8091778  4.53  275.0 1.000  28   4.25   3.56 1.372 1.037
2017.382309  89981 275.3859213  4.78 49.1218391  4.77  532.0 1.040  30   2.68   3.04 1.364 1.020
2017.382326  89981 275.3859214  4.69 49.1218407  4.66  456.0 1.040  29   3.21   2.60 1.186 1.028
2017.382349  89937 275.2727882  4.64 72.7311727  4.75  461.0 1.260  30   2.83   5.78 1.200 1.019
2017.382363  89937 275.2727875  5.02 72.7311708  5.09  323.0 1.260  29   4.71   5.49 1.344 1.037
2017.382390  94713 289.0920392  4.66 38.1337623  4.59  454.0 1.020 111   3.05   2.47 1.095 1.066
2017.382404  94713 289.0920451  4.95 38.1337629  4.89  324.0 1.010  92   3.31   3.22 1.183 1.050
2017.382442  91262 279.2360068  4.32 38.7850966  4.37  285.0 1.000  29   4.53   5.92 1.193 1.031
2017.382458  92862 283.8338991  4.25 43.9464840  4.29  355.0 1.010  29   2.76   4.46 1.126 1.036
2017.382471  92862 283.8338968  4.34 43.9464834  4.31  346.0 1.010  28   3.88   3.15 1.168 1.029
2017.382498  94779 289.2761922  4.84 53.3690566  4.82  432.0 1.050  53   4.35   3.76 1.379 1.011
2017.382513  94779 289.2761913  4.81 53.3690571  4.77  419.0 1.050  52   4.54   2.61 1.321 1.018
2017.382533  97165 296.2439487  5.02 45.1310434  4.98  355.0 1.020  80   3.58   2.44 1.344 1.033
2017.384403  60122 184.9528606  5.42 48.9841776  5.43  629.0 1.030  23  12.05  12.82 1.356 1.076
2017.384424  60122 184.9528580  5.12 48.9841760  5.14  570.0 1.030  20   7.95   9.07 1.314 1.098
2017.384448  59774 183.8574094  4.82 57.0326654  4.88  466.0 1.080  30   6.56   9.25 1.183 1.101
2017.384462  59774 183.8574064  4.95 57.0326656  4.81  358.0 1.080  30   7.70   7.34 1.159 1.146
2017.384483  62223 191.2825866  5.20 45.4403235  6.30  538.0 1.020  27  14.20  23.58 1.231 1.088
2017.384501  62223 191.2825878  5.37 45.4403218  5.93  517.0 1.020  28  16.15  21.17 1.229 1.092
2017.384524  63125 194.0054928  5.47 38.3186474  5.34  439.0 1.000  22  13.13  12.28 1.359 1.066
2017.384538  63125 194.0054932  4.98 38.3186497  5.42  384.0 1.000  24   8.17  13.65 1.291 1.071
2017.384557  67627 207.8580889  4.49 64.7232769  4.44  369.0 1.150  28   5.03   4.90 1.195 1.062
2017.384570  67627 207.8580945  4.73 64.7232809  4.60  335.0 1.150  28   7.63   5.78 1.257 1.053
2017.384589  70692 216.8816132  5.16 75.6960984  5.29  394.0 1.320  27  10.73  12.78 1.291 1.050
2017.384602  70692 216.8816145  4.97 75.6960978  4.93  339.0 1.320  26   6.43   6.03 1.300 1.032
2017.384623  69038 211.9823956  6.76 43.8543055  5.69  478.0 1.010  26  26.56  19.21 1.187 1.078
2017.384638  69038 211.9823943  5.57 43.8543057  5.90  358.0 1.010  26  17.31  20.29 1.151 1.090
2017.384658  69373 213.0163415  5.21 69.4323112  4.82  456.0 1.210  27  11.51   6.19 1.173 1.056
2017.384673  69373 213.0163413  5.07 69.4323132  5.14  385.0 1.210  26   7.46   9.27 1.174 1.041
2017.384695  76008 232.8528374  4.94 77.3494003  4.89  573.0 1.360  25   5.88   5.30 1.294 1.028
2017.384715  76008 232.8528223  5.16 77.3494003  5.23  569.0 1.350  29  10.05  11.15 1.286 1.020
2017.384734  75097 230.1818534  5.13 71.8341116  5.54  283.0 1.250  29   7.48  13.74 1.317 1.060
2017.384746  75097 230.1818592  4.83 71.8341116  4.81  353.0 1.250  29   7.30   7.44 1.146 1.036
2017.384769  78574 240.6627312  4.33 47.2406574  4.34  701.0 1.030  26   6.37   7.09 1.213 1.061
2017.384795  78574 240.6627331  4.14 47.2406578  4.19  877.0 1.030  25   4.36   5.84 1.152 1.072
2017.384824  75973 232.7323980  4.82 40.8330092  4.69  489.0 1.010  30   5.87   4.25 1.175 1.076
2017.384840  75973 232.7323984  5.33 40.8330087  5.14  394.0 1.010  30  10.61   8.33 1.274 1.059
2017.384859  76307 233.8123126  4.79 39.0101096  4.70  394.0 1.010  29   4.28   4.31 1.111 1.100
2017.384872  76307 233.8123151  4.85 39.0101109  4.78  341.0 1.010  29   3.60   3.33 1.060 1.059
2017.384889  75458 231.2323118  4.54 58.9661562  4.51  220.0 1.110  30   5.92   5.44 1.003 1.022
2017.384897  75458 231.2323075  4.58 58.9661585  4.46  213.0 1.110  26   5.72   3.29 1.012 1.041
2017.384911  80704 247.1608084  4.23 41.8816503  4.28  270.0 1.010  24   3.27   5.02 0.969 1.053
2017.384921  80704 247.1608097  4.27 41.8816496  4.35  297.0 1.010  27   4.94   6.95 0.981 1.061
2017.384938  81497 249.6865013  4.85 48.9284718  4.88  284.0 1.030  29   5.62   7.05 1.107 1.042
2017.384947  81497 249.6865016  4.85 48.9284729  4.72  236.0 1.030  30   6.43   4.65 1.012 1.077
2017.384964  83895 257.1964229  4.88 65.7148035  4.86  310.0 1.160  30   3.68   4.02 1.063 1.040
2017.384976  83895 257.1964238  4.77 65.7148065  4.80  338.0 1.160  29   2.35   3.61 1.041 1.030
2017.384990  84380 258.7616438  4.66 36.8091784  4.63  135.0 1.000  30   3.57   5.06 1.143 1.096
2017.384997  84380 258.7616433  4.57 36.8091780  4.51  186.0 1.000  30   4.20   3.36 1.243 1.074
2017.385013  89981 275.3859204  4.66 49.1218392  4.60  367.0 1.050  30   3.49   2.75 1.055 1.055
2017.385024  89981 275.3859222  4.74 49.1218398  4.66  256.0 1.040  30   2.79   2.95 0.962 1.088
2017.385041  89937 275.2727898  4.70 72.7311704  4.62  260.0 1.270  30   4.16   2.59 0.973 1.057
2017.385050  89937 275.2727903  4.91 72.7311716  4.93  194.0 1.260  28   2.96   4.35 1.043 1.020
2017.385066  91262 279.2360092  4.11 38.7850965  4.11  450.0 1.010  30   4.30   4.66 1.090 1.043
2017.385081  91262 279.2360107  4.04 38.7850951  4.00  403.0 1.010  30   3.45   2.18 0.997 1.061
2017.385097  92862 283.8338969  4.20 43.9464837  4.25  229.0 1.020  30   3.16   5.24 0.915 1.078
2017.385105  92862 283.8338978  4.25 43.9464831  4.17  222.0 1.020  30   4.48   3.01 0.908 1.083
2017.385163  89981 275.3859188  4.89 49.1218397  4.80  218.0 1.030  30   3.75   1.33 0.993 1.048
2017.385172  89981 275.3859183  4.78 49.1218395  4.80  232.0 1.040  30   2.82   4.84 0.925 1.037
2017.385197  94713 289.0920389  4.73 38.1337632  4.67  401.0 1.000 100   2.95   2.46 1.103 1.056
2017.385210  94713 289.0920380  4.72 38.1337622  4.68  330.0 1.000  96   2.62   2.17 1.010 1.039
2017.385232  89937 275.2727906  4.44 72.7311713  4.56  535.0 1.270  28   2.10   5.62 1.083 1.015
2017.385246  89937 275.2727899  4.98 72.7311712  5.01  253.0 1.280  29   4.34   4.42 1.144 1.031
2017.385262  97165 296.2439481  4.81 45.1310449  4.78  243.0 1.020  88   2.95   3.49 1.024 1.036
2017.385271  97165 296.2439486  4.81 45.1310455  4.74  228.0 1.020  81   2.70   2.24 0.997 1.072
2017.390124  72607 222.6757877  5.01 74.1555637  4.86  292.0 1.286  25  12.08  10.30 1.186 1.036
2017.390137  72607 222.6757790  4.33 74.1555638  4.36  403.0 1.285  26   6.98   7.20 1.037 1.039
2017.390170  75097 230.1818497  4.88 71.8341129  5.00  226.0 1.248  30   5.69   7.90 1.044 1.047
2017.390179  75097 230.1818464  5.07 71.8341129  5.26  219.0 1.247  29   8.17  10.86 1.065 1.022
2017.390197  75973 232.7323982  4.85 40.8330092  4.84  302.0 1.009  30   4.16   4.73 0.966 1.043
2017.390208  75973 232.7324011  4.93 40.8330085  4.84  300.0 1.007  29   5.09   3.24 1.015 1.037
2017.390232  76307 233.8123163  5.08 39.0101115  5.12  358.0 1.003  27   4.02   6.22 1.240 1.035
2017.390247  76307 233.8123136  4.76 39.0101094  4.67  465.0 1.002  28   4.76   2.72 1.094 1.044
2017.390268  75458 231.2323117  4.44 58.9661580  4.43  266.0 1.094  30   3.59   3.44 1.056 1.028
2017.390277  75458 231.2323089  4.58 58.9661573  4.49  235.0 1.094  30   5.81   3.82 1.068 1.047
2017.390292  80331 245.9976988  4.59 61.5144973  4.56  219.0 1.119  29   6.21   5.37 1.197 1.014
2017.390301  80331 245.9976988  4.64 61.5144978  4.65  231.0 1.118  29   6.35   6.52 1.265 1.016
2017.390326  80704 247.1608117  4.33 41.8816488  4.48  436.0 1.008  26   4.72   7.53 1.110 1.027
2017.390340  80704 247.1608124  4.33 41.8816500  4.44  390.0 1.007  28   4.94   7.20 1.097 1.021
2017.390360  81497 249.6864999  5.04 48.9284721  4.90  329.0 1.030  28   8.50   5.67 1.213 1.012
2017.390372  81497 249.6865065  5.02 48.9284717  5.11  300.0 1.029  27   4.75   6.64 1.294 1.025
2017.390396  83895 257.1964183  4.94 65.7148071  4.92  584.0 1.162  29   5.55   4.46 1.423 1.019
2017.390416  83895 257.1964308  4.83 65.7148077  4.85  597.0 1.161  29   3.86   4.16 1.362 1.017
2017.390439  85670 262.6080448  4.62 52.3014498  4.40  263.0 1.048  29   8.28   3.98 1.155 1.028
2017.390448  85670 262.6080428  4.77 52.3014498  4.77  208.0 1.047  29   7.72   8.28 1.295 1.041
2017.390483  89981 275.3859137  4.82 49.1218385  4.72  573.0 1.042  32   6.61   4.28 1.329 1.024
2017.390500  89981 275.3859237  5.25 49.1218409  5.23  427.0 1.038  30   8.42   8.31 1.482 1.015
2017.390530  89937 275.2727846  4.85 72.7311736  5.02  720.0 1.262  29   6.22   9.15 1.603 1.019
2017.390552  89937 275.2727887  4.99 72.7311691  5.15  568.0 1.261  28   5.60   8.19 1.602 1.031
2017.390595  92862 283.8338954  4.35 43.9464858  4.29  511.0 1.014  29   5.09   3.53 1.200 1.031
2017.390611  92862 283.8338972  4.28 43.9464832  4.31  407.0 1.013  28   3.24   4.14 1.158 1.014
2017.390646  94779 289.2761917  5.07 53.3690581  5.07  261.0 1.054  48   5.42   4.22 1.286 1.024
2017.390656  94779 289.2761950  4.84 53.3690587  4.82  343.0 1.053  52   4.32   4.08 1.249 1.023
2017.390685  97165 296.2439383  5.09 45.1310392  5.11  857.0 1.018  76   5.15   5.89 2.121 1.007
2017.390715  97165 296.2439382  5.19 45.1310374  5.21  954.0 1.016  73   6.40   6.62 2.236 1.011
2017.392621  57632 177.2624075  5.01 14.5715196  4.52  439.0 1.080  22  11.17   5.96 1.425 1.110
2017.392635  57632 177.2624045  4.78 14.5715173  4.67  368.0 1.080  24   9.10   8.57 1.353 1.101
2017.392656  57380 176.4647272  5.06  6.5284919  5.51  424.0 1.170  26  11.80  16.63 1.387 1.089
2017.392671  57380 176.4647256  4.81  6.5284907  5.53  437.0 1.180  27   9.46  17.44 1.374 1.098
2017.392694  58948 181.3011125  5.58  8.7331835  4.87  584.0 1.140  27  15.90   8.56 1.285 1.094
2017.392711  58948 181.3011107  5.02  8.7331801  5.01  424.0 1.150  27   8.65   9.80 1.200 1.091
2017.392733  64022 196.7948938  5.18 27.6244012  5.03  422.0 1.010  20  10.33   9.65 1.075 1.102
2017.392745  64022 196.7948948  5.62 27.6244037  5.86  295.0 1.010  23  13.16  16.07 1.112 1.099
2017.392764  63950 196.5943266  4.67 22.6159757  4.72  445.0 1.030  23   5.77   7.58 1.152 1.073
2017.392780  63950 196.5943238  4.72 22.6159740  4.75  487.0 1.030  23   7.10   8.10 1.158 1.056
2017.392838  73568 225.5270901  4.85 25.0079036  5.08  731.0 1.031  29   6.79  10.90 1.443 1.057
2017.392919  77070 236.0676316  4.84  6.4258554  4.88  306.0 1.161  26   9.89  10.74 1.579 1.046
2017.392930  77070 236.0676282  4.61  6.4258542  4.55  289.0 1.156  26   7.64   7.26 1.408 1.069
2017.392951  77450 237.1846384  4.53 18.1411387  4.43  393.0 1.054  28   5.96   4.76 1.249 1.083
2017.392964  77450 237.1846393  4.52 18.1411400  4.44  344.0 1.051  28   5.70   4.95 1.161 1.076
2017.392989  80816 247.5544898  4.68 21.4895396  4.47  263.0 1.051  30   9.02   5.49 1.247 1.068
2017.392998  80816 247.5544889  4.77 21.4895416  4.56  235.0 1.048  29   8.91   6.69 1.297 1.120
2017.393017  79072 242.1169212  5.05  8.5342829  4.98  370.0 1.122  29   6.18   6.39 1.205 1.070
2017.393030  79072 242.1169255  5.23  8.5342840  5.05  404.0 1.120  28   6.38   4.70 1.411 1.094
2017.393056  81693 250.3188571  4.59 31.6048442  4.56  304.0 1.007  30   5.75   6.55 1.179 1.076
2017.393067  81693 250.3188584  5.06 31.6048418  5.09  307.0 1.005  29   8.68  10.11 1.521 1.056
2017.393090  84379 258.7578550  4.88 24.8384538  4.72  338.0 1.031  28   5.41   2.79 1.124 1.076
2017.393101  84379 258.7578472  5.41 24.8384554  5.13  290.0 1.028  29   9.56   4.38 1.359 1.046
2017.393121  84833 260.0786676  4.92 18.0568062  4.78  348.0 1.056  43   6.59   3.85 1.116 1.070
2017.393133  84833 260.0786709  4.86 18.0568073  4.85  322.0 1.053  42   4.25   6.57 1.083 1.066
2017.393190  86032 263.7342459  4.93 12.5589309  4.73  171.0 1.084  30   8.48   5.57 1.269 1.074
2017.393199  86032 263.7342459  4.53 12.5589325  4.51  256.0 1.084  32   6.92   7.84 1.160 1.096
2017.393216  85355 261.6286747  4.92  4.1403932  4.86  347.0 1.168  81   6.56   5.88 1.334 1.054
2017.393229  85355 261.6286795  4.99  4.1403896  4.90  365.0 1.170  85   8.99   7.88 1.366 1.067
2017.393255  88657 271.5078511  5.58 22.2188437  5.14  251.0 1.027  51  15.15   9.62 1.438 1.152
2017.393266  88657 271.5078575  4.99 22.2188446  4.88  334.0 1.026  53   6.39   5.50 1.393 1.077
2017.393295  88601 271.3645618  4.58  2.4948164  4.50  967.0 1.190 136   3.86   3.74 1.323 1.094
2017.393320  88601 271.3645596  4.80  2.4948136  4.70  537.0 1.195 141   6.22   4.29 1.230 1.087
2017.393345  95771 292.1757073  4.91 24.6643915  4.73  416.0 1.031  47   9.03   6.24 1.425 1.102
2017.393358  95771 292.1757090  5.04 24.6643887  4.89  329.0 1.027  46  10.18   6.70 1.300 1.028
2017.393369  95771 292.1757055  4.89 24.6643900  4.84  320.0 1.024  50   6.78   7.40 1.334 1.083
2017.393381  95771 292.1757145  4.92 24.6643926  4.75  299.0 1.022  50   9.23   5.74 1.171 1.072
2017.393390  95771 292.1757063  4.75 24.6643902  4.67  234.0 1.020  58   3.96   4.88 1.073 1.111
2017.393398  95771 292.1757061  5.03 24.6643930  4.93  190.0 1.019  51   6.82   5.19 1.123 1.059
2017.393421  97365 296.8469895  5.88 18.5343215  6.24  201.0 1.047  30  15.10  19.11 2.015 1.017
2017.393430  97365 296.8469842  5.78 18.5343179  4.94  272.0 1.046  30  18.71   9.92 1.659 1.075
2017.395360  61658 189.5929671  4.90  1.8545770  4.92  580.0 1.200  24   3.76   6.34 1.313 1.080
2017.395380  61658 189.5929687  5.44  1.8545781  5.37  568.0 1.200  25  11.14  11.08 1.401 1.062
2017.395403  63090 193.8985925  4.38  3.3972077  4.46  515.0 1.180  26   7.80   9.18 1.382 1.064
2017.395421  63090 193.8985925  4.34  3.3972100  4.38  542.0 1.180  23   6.71   7.55 1.435 1.064
2017.395511  67665 207.9476904  5.39 34.4440836  5.61  334.0 1.000  28  11.97  14.87 1.286 1.050
2017.395524  67665 207.9476877  6.51 34.4440849  7.18  368.0 1.000  30  22.44  28.07 1.460 1.040
2017.395545  72105 221.2464709 17.82 27.0743310 10.15  316.0 1.022   6  40.75  19.32 1.645 1.056
2017.395603  75530 231.4474233  5.39 15.4279984  5.25  443.0 1.084  30   8.67   6.62 1.317 1.040
2017.395623  75530 231.4474263  9.39 15.4280011 13.63  706.0 1.076  23  30.20  56.66 1.495 1.090
2017.395713  80170 245.4798202  4.72 19.1533410  4.66  900.0 1.059  29   3.49   3.42 1.385 1.073
2017.395740  80170 245.4798197  4.99 19.1533393  4.91  707.0 1.050  28   4.18   3.61 1.340 1.055
2017.395765  80816 247.5544909  4.39 21.4895428  4.39  306.0 1.036  27   2.25   3.76 1.238 1.061
2017.395775  80816 247.5544907  5.04 21.4895408  4.96  260.0 1.034  29   7.86   5.93 1.340 1.019
2017.395803  81008 248.1503366  6.21 11.4876612  6.10  873.0 1.093  28   8.73   7.64 1.547 1.044
2017.395839  83430 255.7829217  5.60 14.0916505  5.62  576.0 1.076  30   7.76   8.96 1.608 1.047
2017.395868  83430 255.7829223  5.20 14.0916462  5.25 1122.0 1.073  29   6.88   8.54 1.467 1.061
2017.395912  86032 263.7342454  4.27 12.5589320  4.37  580.0 1.086  29   2.86   6.06 1.334 1.023
2017.395928  86032 263.7342454  4.54 12.5589341  4.62  335.0 1.084  29   2.65   5.84 1.506 1.023
2017.395951  87933 269.4416467  4.76 29.2477925  4.79  642.0 1.008  37   2.66   4.17 1.575 1.013
2017.395972  87933 269.4416473  4.67 29.2477932  4.67  567.0 1.006  45   2.46   2.87 1.449 1.010
2017.396006  86742 265.8679336  4.28  4.5680819  4.30  731.0 1.168  29   3.06   5.03 1.638 1.088
2017.396025  86742 265.8679356  4.51  4.5680803  4.50  366.0 1.174  29   3.38   4.46 1.630 1.066
2017.396053  93747 286.3525099  4.79 13.8630205  4.75  687.0 1.082  56   5.19   4.66 1.577 1.038
2017.396074  93747 286.3525105  4.95 13.8630226  4.95  570.0 1.077  54   4.79   5.68 1.638 1.030
2017.396103  95771 292.1757058  4.84 24.6643907  4.85  559.0 1.023  34   3.77   4.16 1.645 1.006
2017.396121  95771 292.1757048  4.96 24.6643927  4.95  492.0 1.020  28   3.24   3.25 1.705 1.018
2017.396139  95771 292.1757061  4.92 24.6643929  4.86  545.0 1.018  33   4.68   4.21 1.715 1.045
2017.396157  95771 292.1757076  4.93 24.6643905  4.92  533.0 1.017  32   4.23   4.79 1.716 1.030
2017.396176  95771 292.1757062  4.83 24.6643919  4.78  543.0 1.018  36   4.13   3.29 1.592 1.042
2017.396193  95771 292.1757059  4.89 24.6643920  4.87  456.0 1.019  36   3.10   3.87 1.491 1.041
2017.469400  78159 239.3964572  4.51 26.8775880  4.54 1184.0 1.023  25   4.53   5.64 1.428 1.044
2017.469428  78159 239.3964549  5.01 26.8775881  5.14  520.0 1.016  30   7.82  10.58 1.382 1.050
2017.469469  80816 247.5544844  4.22 21.4895420  4.22  400.0 1.040  27   3.15   4.53 1.045 1.089
2017.469479  80816 247.5544876  4.63 21.4895418  4.52  191.0 1.037  27   5.15   4.44 1.107 1.099
2017.469513  80197 245.5892972  4.87 33.7988692  4.91  494.0 1.001  29   4.60   6.51 1.201 1.037
2017.469530  80197 245.5892963  4.81 33.7988681  4.76  455.0 1.000  29   4.31   3.35 1.127 1.026
2017.469598  86974 266.6130653  4.44 27.7169874  4.42  604.0 1.024  46   3.58   3.34 1.168 1.034
2017.469612  86974 266.6130663  4.77 27.7169860  4.71  256.0 1.019  35   5.39   4.32 1.036 1.049
2017.469644  85355 261.6286761  4.51  4.1403902  4.49  608.0 1.167  83   2.96   5.09 1.166 1.059
2017.469660  85355 261.6286753  4.92  4.1403958  4.86  324.0 1.167  68   3.70   5.71 1.224 1.090
2017.469699  89172 272.9755666  4.91 31.4054716  4.89  257.0 1.004  29   4.33   4.26 1.091 1.036
2017.469709  89172 272.9755644  5.04 31.4054713  4.81  264.0 1.003  30   8.26   2.80 1.080 1.049
2017.469753  89861 275.0747398  4.60 21.9610080  4.55  857.0 1.027  86   3.73   2.43 1.337 1.053
2017.469776  89861 275.0747399  4.83 21.9610085  4.79  517.0 1.029  85   3.37   3.05 1.297 1.040
2017.469824  97365 296.8469795  4.20 18.5343161  4.19  538.0 1.062  46   3.77   3.30 1.216 1.023
2017.469836  97365 296.8469807  5.15 18.5343205  5.11  116.0 1.057  30   4.22   4.43 1.440 1.048
2017.477883  88657 271.5078533  5.25 22.2188451  4.98  538.0 1.028  44  10.78   3.77 1.397 1.053
2017.477903  88657 271.5078547  4.68 22.2188447  4.63  646.0 1.026  51   3.91   2.00 1.240 1.030
2017.477937  89172 272.9755682  4.95 31.4054697  4.87  332.0 1.002  30   5.66   3.73 1.195 1.034
2017.477949  89172 272.9755652  4.94 31.4054704  4.91  344.1 1.003  30   4.57   3.69 1.244 1.024
2017.477980  95947 292.6803407  4.90 27.9596250  4.90  471.0 1.025  38   4.63   4.52 1.673 1.050
2017.477999  95947 292.6803425  4.46 27.9596237  4.45  605.0 1.019  52   3.95   2.90 1.420 1.043
2017.478022  97365 296.8469775  4.85 18.5343170  4.82  240.0 1.059  30   5.27   3.85 1.451 1.015
2017.478030  97365 296.8469783  5.01 18.5343183  4.97  207.0 1.056  30   5.53   4.45 1.504 1.018
2017.478068  97278 296.5649893  4.40 10.6132569  4.37  641.0 1.102  45   4.39   3.26 1.721 1.027
2017.478096  97278 296.5649922  4.19 10.6132557  4.19 1081.0 1.099  49   3.35   3.14 1.630 1.014
2017.478141 100587 305.9653622  4.88 32.1901408  4.85  656.0 1.003  95   4.69   3.58 1.459 1.025
2017.478163 100587 305.9653627  4.87 32.1901403  4.87  668.0 1.002  90   3.34   2.62 1.506 1.016
2017.478192 102532 311.6644345  5.17 16.1233409  5.14  562.0 1.059  88   5.05   3.23 1.547 1.018
2017.478215 102532 311.6644321  4.96 16.1233421  4.93  820.0 1.058  92   4.90   3.81 1.577 1.026
2017.478252 104732 318.2340907  4.24 30.2266825  4.23  857.0 1.004  73   4.77   3.90 1.288 1.030
2017.478274 104732 318.2340907  4.40 30.2266855  4.39  467.0 1.004  70   4.28   2.74 1.210 1.019
2017.480236  72105 221.2464580  4.68 27.0743266  4.75  160.0 1.012  23   6.12   8.16 1.127 1.108
2017.480243  72105 221.2464591  4.47 27.0743296  4.49  173.0 1.011  25   5.42   6.36 0.981 1.067
2017.480265  76267 233.6725923  4.27 26.7142669  4.19  594.0 1.028  29   4.00   2.96 0.980 1.092
2017.480281  76267 233.6725855  5.84 26.7142653  5.63  319.0 1.022  30  11.53  10.37 1.260 1.135
2017.480609  87933 269.4416467  5.58 29.2477994  5.54  633.0 1.006  33   4.42   4.48 2.089 1.036
2017.480638  86742 265.8679274  4.90  4.5680883  5.05  224.0 1.165  30   7.17   9.91 1.577 1.032
2017.480649  86742 265.8679276  4.89  4.5680918  4.62  384.0 1.168  30  11.56   7.88 1.416 1.034
2017.480671  90139 275.9255598  5.26 21.7685817  5.18  314.0 1.028  64   7.21   5.64 1.529 1.047
2017.480685  90139 275.9255672  5.12 21.7685787  5.06  525.0 1.028  56   7.05   6.23 1.460 1.043
2017.480775  97365 296.8469766  5.04 18.5343154  5.11  229.0 1.052  30   5.30   7.04 1.644 1.012
2017.480784  97365 296.8469765  7.19 18.5343163  7.17  255.0 1.049  27  19.53  19.20 2.798 1.020
2017.480830  98337 299.6896212  4.93 19.4922600  4.86  703.0 1.040  30   6.45   4.45 2.022 1.011
2017.480858  98337 299.6896215  4.49 19.4922596  4.48 1010.0 1.039  39   4.98   4.81 1.699 1.013
2017.480910  99874 303.9420463  5.64 27.8142604  5.66 1139.0 1.009  39   4.20   4.91 1.566 1.016
2017.483106  78072 239.1148157  7.21 15.6553963  9.00 1200.0 1.070  29  18.46  34.78 1.795 1.058
2017.483285  84177 258.1158787  5.26 10.5850305  5.17  473.0 1.100  39   4.33   2.80 1.341 1.055
2017.483306  84177 258.1158777  4.99 10.5850293  4.97  736.0 1.100  38   3.07   3.98 1.321 1.035
2017.483332  85693 262.6847277  5.30 26.1107330  5.49  456.0 1.010  30   5.94   7.06 1.732 1.137
2017.483354  85693 262.6847268  7.88 26.1107350  8.85  851.0 1.010  29  21.83  30.90 1.543 1.033
2017.483416  88601 271.3645365  5.24  2.4947905  5.10  420.0 1.190  90   4.76   3.57 1.115 1.105
2017.483435  88601 271.3645330  5.90  2.4947917  5.77  693.0 1.200  56   7.87   7.70 1.350 1.089
2017.483488  98110 299.0763518  4.88 35.0832930  4.82  308.0 1.020 100   7.28   5.08 1.101 1.050
2017.483499  98110 299.0763477  6.65 35.0832881  6.97  318.0 1.010  30   5.46  10.73 1.256 1.052
2017.483519  98438 300.0137882  5.29 17.5164469  5.30  323.0 1.060  50   5.07   6.09 1.538 1.025
2017.483534  98438 300.0137906  4.86 17.5164469  4.77  523.0 1.060  76   7.91   7.45 1.462 1.108
2017.483555  99874 303.9420441  5.01 27.8142615  5.05  373.0 1.020  82   4.12   4.19 1.246 1.062
2017.483570  99874 303.9420450  4.88 27.8142630  4.93  492.0 1.010  87   4.94   3.58 1.330 1.049
2017.485747  76008 232.8528267  5.13 77.3494032  5.05  523.0 1.350  30   9.34   6.89 1.221 1.047
2017.485765  76008 232.8528231  4.97 77.3494023  5.12  527.0 1.350  28   4.16   7.06 1.278 1.024
2017.485789  78574 240.6627268  4.30 47.2406607  4.29  600.0 1.040  25   4.71   4.37 1.192 1.041
2017.485814  78574 240.6627280  4.19 47.2406603  4.28  887.0 1.030  26   4.02   5.64 1.295 1.043
2017.485855  72607 222.6757654  4.62 74.1555613  4.84  453.0 1.300  25   6.91   9.94 1.373 1.032
2017.485873  72607 222.6757702  4.66 74.1555605  6.23  614.0 1.300  27   8.35  22.90 1.480 1.066
2017.485904  77907 238.6574821  4.97 43.1388825  4.99  559.0 1.010  28   4.53   4.70 1.392 1.026
2017.485923  77907 238.6574810  4.95 43.1388815  4.94  595.0 1.020  28   4.11   3.36 1.403 1.019
2017.485945  81833 250.7242373  5.17 38.9218501  5.21  326.0 1.000  28   6.38   7.87 1.599 1.042
2017.485958  81833 250.7242361  5.05 38.9218500  5.04  438.0 1.000  29   7.52   7.01 1.619 1.026
2017.485984  82172 251.8322926  4.78 42.2387917  4.86  782.0 1.010  28   1.12   4.95 1.469 1.017
2017.486008  82172 251.8322924  4.77 42.2387897  4.80  670.0 1.010  30   3.48   4.48 1.304 1.016
2017.486030  87808 269.0632711  5.18 37.2505715  5.17  318.0 1.010  36   4.07   4.66 1.625 1.019
2017.486044  87808 269.0632710  4.81 37.2505693  4.80  483.0 1.000  36   4.81   3.95 1.514 1.030
2017.486069  87833 269.1514716  5.11 51.4887858  5.35  731.0 1.040  27  12.04  14.61 1.596 1.023
2017.486095  87833 269.1514733  4.71 51.4887863  5.39  785.0 1.040  26   8.03  15.61 1.581 1.027
2017.486127  89826 274.9653533  5.16 36.0647507  5.06  762.0 1.000  52   7.05   3.59 1.800 1.034
2017.486156  89826 274.9653535  4.79 36.0647527  4.77  975.0 1.000  62   4.82   4.14 1.603 1.031
2017.486190  92791 283.6261397  4.83 36.8986306  4.94  277.0 1.000  27   3.52   6.57 1.797 1.018
2017.486203  92791 283.6261391  4.77 36.8986312  4.76  442.0 1.000  28   6.05   5.86 1.922 1.010
2017.486230  98583 300.3690405  5.22 64.8209203  5.23  849.0 1.160  33   5.67   4.82 1.835 1.034
2017.486263  98702 300.7046644  5.09 67.8738005  5.13  714.0 1.190  30   3.84   4.15 1.692 1.032
2017.628031  87808 269.0632697  4.81 37.2505697  4.79  127.0 1.000  32   2.48   3.26 0.855 1.044
2017.628036  87808 269.0632709  4.92 37.2505709  4.86  123.0 1.000  32   3.01   3.87 0.908 1.081
2017.628049  84380 258.7616412  4.45 36.8091755  4.47  119.0 1.010  30   3.73   5.34 0.854 1.064
2017.628054  84380 258.7616383  4.49 36.8091785  4.40  108.0 1.010  30   3.16   3.66 0.886 1.142
2017.628066  87833 269.1514629  4.20 51.4887856  4.19  164.0 1.040  30   4.13   3.45 0.796 1.033
2017.628073  87833 269.1514625  4.08 51.4887834  4.11  192.0 1.040  30   2.66   3.24 0.718 1.040
2017.628169  95771 292.1756914  4.34 24.6643842  4.32  494.0 1.027  71   2.59   3.97 1.005 1.059
2017.628181  95771 292.1756923  4.87 24.6643850  4.82  181.0 1.024  53   3.75   4.69 1.016 1.078
2017.628188  95771 292.1756899  4.91 24.6643844  4.95  180.0 1.023  52   4.01   7.66 1.053 1.057
2017.628196  95771 292.1756927  4.75 24.6643843  4.66  195.0 1.021  59   2.62   3.13 1.017 1.099
2017.628203  95771 292.1756916  4.77 24.6643845  4.74  175.0 1.020  60   2.28   6.04 0.944 1.085
2017.628210  95771 292.1756913  4.94 24.6643814  4.87  153.0 1.019  47   2.52   4.36 1.024 1.095
2017.630877  95501 291.3758200  4.59  3.1152067  4.50  343.0 1.203  79   3.37   4.05 1.066 1.159
2017.630888  95501 291.3758211  4.94  3.1152048  4.75  228.0 1.197  71   3.41   3.13 1.216 1.218
2017.630922  97649 297.6984544  4.36  8.8702260  4.32  528.0 1.137  32   2.44   2.76 1.290 1.159
2017.630940  97649 297.6984558  4.38  8.8702261  4.34  495.0 1.129  30   2.82   2.43 1.262 1.103
2017.630968  97804 298.1182472  4.81  1.0056186  4.73  426.0 1.215  77   3.87   3.89 1.233 1.095
2017.630982  97804 298.1182454  4.72  1.0056180  4.65  372.0 1.211  77   4.66   5.55 1.106 1.106
2017.631132 106140 322.4871887  5.02 23.6388593  5.09  197.0 1.030  37   4.16   6.31 1.152 1.028
2017.631461 117020 355.8431867  4.82 10.3315950  4.91  937.0 1.101  24   3.87   6.59 1.456 1.065
2017.631486 117020 355.8431853  4.85 10.3315943  4.72  556.0 1.104  26   5.37   3.38 1.252 1.086
2017.631516   1067   3.3089720  5.04 15.1835477  5.09  517.0 1.064  29   7.05   8.20 1.374 1.019
2017.631533   1067   3.3089740  5.05 15.1835481  4.93  466.0 1.065  28   7.05   5.54 1.335 1.074
2017.631557   3632  11.6371674  5.16 15.4752661  4.93  489.0 1.062  26  10.01   7.02 1.377 1.050
2017.631572   3632  11.6371646  4.82 15.4752662  4.78  387.0 1.062  25   5.07   4.85 1.235 1.052
2017.631607   3786  12.1710074  5.41  7.5848352  5.76  370.0 1.129  30  10.45  15.39 1.510 1.042
2017.631621   3786  12.1710078  5.16  7.5848376  5.23  457.0 1.132  30   7.93  10.29 1.423 1.083
2017.631654   7884  25.3577797  5.18  5.4876302  4.98  762.0 1.152  21   6.89   3.64 1.552 1.062
2017.631677   7884  25.3577769  5.99  5.4876315  5.53  596.0 1.150  23  13.55   8.72 1.679 1.066
2017.633505  86032 263.7342287  4.46 12.5589137  4.36  152.0 1.084  29   4.56   2.92 0.901 1.082
2017.633511  86032 263.7342266  4.51 12.5589158  4.41  133.0 1.085  29   4.55   2.69 0.873 1.059
2017.633533  88657 271.5078505  4.87 22.2188437  4.86  159.0 1.026  50   5.74   4.15 0.932 1.036
2017.633539  88657 271.5078516  4.78 22.2188419  4.73  167.0 1.026  51   5.63   5.36 0.876 1.061
2017.633588  90139 275.9255690  4.76 21.7685648  4.64  169.0 1.028  72   5.42   4.66 0.908 1.116
2017.633594  90139 275.9255650  5.01 21.7685646  4.90  135.0 1.028  64   5.62   6.75 0.955 1.106
2017.633702  98337 299.6896211  4.68 19.4922611  4.53  138.0 1.045  59   6.77   4.69 1.052 1.119
2017.633709  98337 299.6896212  4.57 19.4922599  4.46  172.0 1.044  64   7.85   4.13 1.021 1.061
2017.633731  98438 300.0137918  4.86 17.5164440  4.69  535.0 1.051  69   6.95   3.69 1.226 1.122
2017.633748  98438 300.0137882  4.79 17.5164435  4.62  451.0 1.050  76   6.38   2.91 1.169 1.135
2017.633796 102453 311.4155835  5.13 30.7198318  5.06  384.0 1.008 108   7.46   4.02 1.281 1.032
2017.633812 102453 311.4155821  5.34 30.7198310  5.32  551.0 1.005  74   6.22   3.97 1.349 1.015
2017.634111 117245 356.5978286  8.15  3.4866898  6.26  557.0 1.193  29  32.52  17.61 1.455 1.114
2017.634415  12086  38.9452505  5.04 34.6873112  4.97  559.0 1.017  29   5.02   2.23 1.409 1.022
2017.634436  12086  38.9452480  5.33 34.6873085  5.25  677.0 1.010  29   6.33   4.32 1.318 1.027
2017.639244  97649 297.6984546  4.77  8.8702284  4.66 1022.0 1.119  36   7.52   4.44 1.784 1.048
2017.639279  97649 297.6984551  4.55  8.8702277  4.49 1091.0 1.130  36   6.23   4.83 1.588 1.066
2017.639352 106062 322.2492379  4.99 22.1794677  4.88  213.0 1.029  50   3.17   2.69 1.071 1.086
2017.639360 106062 322.2492399  5.15 22.1794662  5.03  239.0 1.028  46   4.55   2.81 1.177 1.081
2017.639391 109427 332.5512610  4.45  6.1979829  4.35  978.0 1.159  30   3.59   2.62 1.199 1.112
2017.639414 109427 332.5512599  4.96  6.1979807  4.91  371.0 1.150  30   4.35   4.05 1.044 1.039
2017.639434 112029 340.3658891  5.37 10.8313091  5.29  323.0 1.120  28   6.17   5.06 1.243 1.030
2017.639450 112029 340.3658892  4.74 10.8313084  4.58  593.0 1.112  28   5.16   2.88 1.069 1.096
2017.639473 112748 342.5015881  4.95 24.6013799  4.79  200.0 1.027  30   6.99   4.20 1.082 1.060
2017.639480 112748 342.5015868  4.82 24.6013781  4.72  197.0 1.025  30   4.04   3.58 1.023 1.088
2017.639497 113881 345.9446175  4.29 28.0834619  4.16  312.0 1.018  29   6.35   3.02 1.051 1.056
2017.639509 113881 345.9446171  4.28 28.0834625  4.22  352.0 1.015  27   5.23   3.58 1.101 1.043
2017.639532 113963 346.1905400  4.70 15.2050689  4.58  377.0 1.067  29   5.66   4.54 1.194 1.090
2017.639547 113963 346.1905392  4.90 15.2050689  4.77  466.0 1.065  29   9.53   7.68 1.372 1.020
2017.639627 117245 356.5978299  7.18  3.4866870  5.99  441.0 1.175  29  25.17  14.11 1.709 1.046
2017.641691  86974 266.6130159  4.98 27.7169351  4.77  125.0 1.010  30   6.62   2.86 0.910 1.100
2017.641696  86974 266.6130148  4.96 27.7169353  4.83  128.0 1.010  30   4.72   4.21 0.953 1.113
2017.641708  84379 258.7578323  4.88 24.8384375  4.72  167.0 1.030  30   3.57   3.12 0.873 1.145
2017.641715  84379 258.7578313  5.04 24.8384387  4.90  152.0 1.030  30   4.24   4.38 0.935 1.123
2017.641768  93194 284.7359084  4.74 32.6895647  4.68  270.0 1.009  90   2.99   2.09 0.954 1.073
2017.641778  93194 284.7359087  4.75 32.6895646  4.64  241.0 1.007  92   5.06   2.82 0.887 1.094
2017.641795  95947 292.6803410  4.43 27.9596226  4.38  143.0 1.028  60   3.46   2.03 0.932 1.078
2017.641801  95947 292.6803416  4.46 27.9596226  4.36  147.0 1.026  60   4.03   3.55 0.941 1.119
2017.641823  96229 293.5233535  4.79  7.3781751  4.68  306.0 1.147 111   4.70   4.58 0.990 1.118
2017.641834  96229 293.5233533  4.88  7.3781738  4.72  280.0 1.143 109   3.74   3.06 1.047 1.159
2017.641849  97649 297.6984554  4.32  8.8702253  4.24  231.0 1.134  41   3.98   3.61 1.060 1.146
2017.641860  97649 297.6984540  4.21  8.8702256  4.13  334.0 1.130  50   5.08   3.10 1.059 1.109
2017.641876  98036 298.8285221  4.83  6.4044136  4.67  187.0 1.152 104   3.74   4.13 1.000 1.151
2017.641884  98036 298.8285183  5.07  6.4044150  4.81  181.0 1.150 102   4.35   3.37 1.171 1.211
2017.641911  98110 299.0763394  4.98 35.0832883  4.83  142.0 1.002  91   3.88   2.07 0.915 1.110
2017.641917  98110 299.0763401  4.84 35.0832886  4.76  165.0 1.001 102   3.23   2.05 0.925 1.078
2017.641943 101769 309.3877707  4.58 14.5949438  4.51  447.0 1.083 105   6.20   2.75 1.049 1.075
2017.641956 101769 309.3877742  5.01 14.5949427  4.93  292.0 1.078  87   3.70   3.65 1.211 1.095
2017.641976 100587 305.9653638  4.81 32.1901377  4.73  314.0 1.002 113   6.82   2.42 1.056 1.065
2017.641987 100587 305.9653644  4.72 32.1901381  4.64  297.0 1.001 114   4.45   3.19 0.964 1.070
2017.642003 102488 311.5549436  4.42 33.9718404  4.38  146.0 1.003  78   5.63   3.82 1.064 1.081
2017.642009 102488 311.5549443  4.77 33.9718427  4.67  121.0 1.002  62   7.86   4.25 1.242 1.028
2017.642028 102532 311.6644240  4.64 16.1233296  4.60  511.0 1.058 106   3.17   2.95 1.093 1.045
2017.642044 102532 311.6644197  5.09 16.1233307  4.96  370.0 1.057  93   4.58   3.40 1.277 1.105
2017.642071 104987 318.9562321  4.80  5.2474535  4.75  629.0 1.154  29   3.37   3.17 1.294 1.043
2017.642090 104987 318.9562296  4.74  5.2474525  4.63  521.0 1.153  31   3.72   2.25 1.175 1.084
2017.642114 107151 325.5644333  5.18  5.6801104  5.16  376.0 1.151  30   3.06   4.66 1.338 1.049
2017.642131 107151 325.5644333  4.99  5.6801133  4.95  591.0 1.148  29   5.18   5.36 1.363 1.053
2017.642170 112158 340.7506441  4.33 30.2211244  4.28  453.0 1.019  30   4.71   3.58 1.144 1.025
2017.642182 112158 340.7506454  4.52 30.2211231  4.49  263.0 1.015  30   4.00   3.74 1.127 1.031
2017.642200 112440 341.6331301  4.99 23.5656096  4.93  311.0 1.030  30   4.95   3.70 1.195 1.023
2017.642212 112440 341.6331280  5.06 23.5656104  4.98  354.0 1.027  30   3.56   2.04 1.380 1.047
2017.642233 114144 346.7511222  5.08  9.4094362  4.80  441.0 1.123  28  10.39   6.32 1.335 1.052
2017.642247 114144 346.7511267  5.00  9.4094345  4.80  344.0 1.119  28   7.81   4.53 1.306 1.053
2017.642277 114347 347.3810786  4.33  8.6771575  4.36  994.0 1.120  30   5.32   6.70 1.363 1.066
2017.642302 114347 347.3810774  4.77  8.6771557  4.76  482.0 1.116  29   7.16   7.56 1.343 1.043
2017.642324 116264 353.3671077  4.85 22.4987003  4.83  267.0 1.027  30   3.72   3.41 1.181 1.030
2017.642334 116264 353.3671080  5.05 22.4986985  4.89  267.0 1.026  28   6.58   3.16 1.293 1.048
2017.642354 117020 355.8431883  5.42 10.3315946  4.95  463.0 1.102  27  12.06   5.54 1.323 1.068
2017.642370 117020 355.8431874  4.93 10.3315926  4.90  482.0 1.101  25   5.48   5.52 1.257 1.035
2017.642395 117887 358.6940701  5.22  0.1092431  5.04  428.0 1.220  28  10.50   8.14 1.330 1.036
2017.642410 117887 358.6940694  5.67  0.1092456  5.63  402.0 1.220  29  14.49  14.15 1.464 1.034
2017.642445   2219   7.0127378  5.18 17.8932260  5.06  215.0 1.047  28   7.73   6.14 1.256 1.054
2017.642454   2219   7.0127343  4.92 17.8932285  4.91  265.0 1.047  28   6.05   5.85 1.227 1.023
2017.642512   3632  11.6371656  5.30 15.4752668  4.87  376.0 1.062  25  11.58   6.89 1.252 1.096
2017.642525   3632  11.6371647  5.33 15.4752629  4.88  315.0 1.063  25  11.47   5.26 1.194 1.054
2017.642553   8903  28.6605543  4.74 20.8075071  4.64  365.0 1.043  30   6.98   4.54 1.164 1.030
2017.642564   8903  28.6605565  4.95 20.8075046  4.91  222.0 1.040  30   4.86   4.78 1.193 1.041
2017.642589   9884  31.7943909  4.11 23.4617054  4.13  269.0 1.028  28   3.56   4.31 1.081 1.034
2017.642598   9884  31.7943926  4.33 23.4617028  4.36  242.0 1.026  29   7.50   8.02 1.118 1.040
2017.642626  12706  40.8244307  4.80  3.2351145  4.85  937.0 1.202  20   5.11   6.55 1.257 1.060
2017.642651  12706  40.8244278  5.32  3.2351148  5.28  584.0 1.190  22   7.25   7.74 1.350 1.051
2017.704627  94376 288.1399571  4.53 67.6619952  4.55  731.0 1.190  40   4.65   5.57 1.826 1.015
2017.704651  94376 288.1399597  4.61 67.6619973  4.55  686.0 1.190  39   6.40   4.59 1.828 1.022
2017.704686  98583 300.3690387  5.04 64.8209171  4.98 1071.0 1.160  44   6.05   3.76 1.909 1.026
2017.704724  98583 300.3690397  5.15 64.8209168  5.06 1193.0 1.150  38   6.84   3.78 2.059 1.025
2017.704769  99675 303.4079616  4.90 46.7413388  4.86  714.0 1.020  62   6.03   4.52 2.106 1.020
2017.704791  99675 303.4079631  5.09 46.7413382  5.06  605.0 1.020  64   6.33   4.88 2.230 1.017
2017.704846 106642 324.0108360  4.74 45.3745903  4.76 1097.0 1.030  46   3.40   5.09 2.386 1.027
2017.704880 106642 324.0108367  4.64 45.3745939  4.67  957.0 1.020  46   3.69   5.20 2.163 1.023
2017.704965 108317 329.1630727  4.88 63.6255470  4.91 1168.0 1.140  63   6.01   6.88 2.258 1.022
2017.704999 108317 329.1630733  5.01 63.6255450  4.97  879.0 1.140  62   7.48   5.65 2.199 1.020
2017.705035 109937 333.9924581  4.88 37.7487343  4.83  967.0 1.000  50   4.84   3.88 2.056 1.034
2017.705064 109937 333.9924571  4.78 37.7487363  4.74  806.0 1.000  54   4.46   4.26 1.846 1.047
2017.705116 111022 337.3825980  4.78 47.7068797  4.78  708.0 1.030  69   4.50   5.26 1.990 1.010
2017.705137 111022 337.3825990  4.88 47.7068796  4.86  559.0 1.040  69   6.39   5.64 1.924 1.022
2017.705204 116584 354.3921503  4.87 46.4560829  4.87 1200.0 1.020  43   8.39   8.42 2.218 1.021
2017.705237 116584 354.3921513  4.93 46.4560849  4.93  796.0 1.030  42   5.95   6.02 2.067 1.019
2017.705273    746   2.2995495  4.60 59.1489099  4.59  957.0 1.100  53   8.31   7.63 2.169 1.010
2017.705302    746   2.2995496  4.60 59.1489091  4.61  773.0 1.100  51   6.76   7.05 2.122 1.010
2017.705346   4427  14.1774745  4.52 60.7167174  4.52 1058.0 1.110  58   6.15   5.91 2.155 1.018
2017.705378   4427  14.1774775  4.59 60.7167180  4.56  854.0 1.110  61   6.42   4.40 2.174 1.012
2017.705465  14328  46.1991346  4.54 53.5064172  4.53 1011.0 1.070  53   4.17   3.63 2.109 1.030
2017.705497  14328  46.1991354  4.66 53.5064166  4.65  933.0 1.060  49   5.03   4.47 2.245 1.030
2017.705534  14576  47.0422458  4.74 40.9556508  4.86  882.0 1.010  37   7.03   9.61 2.117 1.012
2017.705564  14576  47.0422450  4.59 40.9556503  4.60  914.0 1.010  42   4.77   5.18 2.064 1.016
2017.705604  15863  51.0808967  4.25 49.8610580  4.21 1173.0 1.030  31   3.65   1.97 1.991 1.030
2017.705641  15863  51.0808979  4.39 49.8610569  4.33 1103.0 1.040  29   4.95   3.22 2.161 1.023
2017.705691  23453  75.6195956  4.95 41.0757334  4.97  625.0 1.020  45   4.35   6.23 2.214 1.037
2017.707388  97365 296.8469796  5.17 18.5343148  5.13  174.0 1.050  29   4.55   4.01 1.772 1.031
2017.707397  97365 296.8469777  4.80 18.5343156  4.74  261.0 1.050  30   3.85   4.30 1.582 1.082
2017.707419  97804 298.1182468  4.85  1.0056175  4.80  625.0 1.220  96   5.08   4.64 1.555 1.055
2017.707441  97804 298.1182470  5.13  1.0056180  5.09  656.0 1.210  70   3.80   6.25 1.608 1.062
2017.707466  98036 298.8285142  5.24  6.4044001  5.16  483.0 1.140  74   4.72   4.77 1.583 1.067
2017.707488  98036 298.8285157  5.56  6.4044028  5.47  819.0 1.140  47   4.94   6.96 1.805 1.108
2017.707528  99874 303.9420389  4.55 27.8142602  4.52 1153.0 1.010  96   3.45   3.95 1.366 1.058
2017.707558  99874 303.9420383  4.87 27.8142614  4.84  669.0 1.010  88   4.34   5.54 1.564 1.052
2017.707851 113963 346.1905357  4.45 15.2050672  4.33  604.0 1.060  29   6.02   3.91 1.364 1.087
2017.707870 113963 346.1905350  4.63 15.2050668  4.44  471.0 1.070  29   7.41   3.85 1.402 1.069
2017.707898 115830 351.9914412  5.35  6.3787798  5.50  825.0 1.140  24  13.62  15.23 1.474 1.059
2017.707923 115830 351.9914398  5.35  6.3787803  4.88  606.0 1.140  24  11.86   6.13 1.467 1.059
2017.707967   1067   3.3089718  4.84 15.1835485  5.04 1097.0 1.060  29  10.07  12.96 1.594 1.046
2017.707995   1067   3.3089733  4.94 15.1835493  5.25  593.0 1.060  25   5.68  10.85 1.641 1.037
2017.708020    677   2.0976672  4.42 29.0896369  4.34  433.0 1.010  30   5.48   4.66 1.270 1.092
2017.708033    677   2.0976666  4.50 29.0896361  4.50  321.0 1.020  30   4.34   5.85 1.286 1.095
2017.708066   8198  26.3487979  5.40  9.1580165  4.85 1153.0 1.130  16  10.39   4.76 1.768 1.039
2017.708101   8198  26.3487978  6.30  9.1580139  5.22  964.0 1.120  20  18.38   9.65 1.739 1.030
2017.708147   3693  11.8341478  4.91 24.2667851  5.15  434.0 1.050  27   5.49  10.68 1.409 1.092
2017.708162   3693  11.8341473  5.61 24.2667875  5.55  410.0 1.050  25  12.21  12.19 1.660 1.066
2017.708188  14135  45.5698352  9.84  4.0893627  6.40  676.0 1.200  26  44.88  23.74 1.682 1.074
2017.708210  14135  45.5698352  7.28  4.0893631  5.81  660.0 1.190  26  29.97  20.04 1.468 1.073
2017.708244  13654  43.9520356  4.69 18.3315649  4.56  471.0 1.050  25   6.94   4.96 1.440 1.037
2017.708261  13654  43.9520359  5.05 18.3315643  4.87  466.0 1.040  28  11.77   9.78 1.493 1.049
2017.708301  15549  50.0848040  4.87 29.0483801  4.77  596.0 1.010  28   5.07   4.16 1.584 1.082
2017.708320  15549  50.0848037  4.88 29.0483800  4.87  514.0 1.010  28   3.23   4.89 1.534 1.060
2017.708347  20455  65.7342840  4.65 17.5423791  4.60  633.0 1.070  30   2.65   1.63 1.473 1.041
2017.708365  20455  65.7342841  4.89 17.5423805  4.87  435.0 1.060  30   2.87   2.85 1.477 1.029
2017.708381  20455  65.7342845  4.88 17.5423797  4.84  465.0 1.060  30   2.62   2.70 1.519 1.042
2017.708398  20455  65.7342844  4.85 17.5423791  4.79  502.0 1.050  30   3.63   2.22 1.519 1.038
2017.708415  20455  65.7342843  4.79 17.5423787  4.77  471.0 1.050  30   2.02   2.27 1.460 1.027
2017.708430  20455  65.7342841  4.89 17.5423781  4.83  423.0 1.050  30   2.93   2.31 1.509 1.048
2017.708452  20889  67.1547338  4.73 19.1802578  4.69  450.0 1.040  29   3.63   4.21 1.504 1.076
2017.708466  20889  67.1547339  4.99 19.1802564  4.88  341.0 1.040  29   5.59   4.46 1.499 1.082
2017.710156  97649 297.6984488  4.25  8.8702217  4.21  515.0 1.119  43   4.52   3.62 1.352 1.057
2017.710174  97649 297.6984505  4.26  8.8702211  4.23  538.0 1.116  42   4.27   4.14 1.375 1.087
2017.710270 102453 311.4155840  4.64 30.7198321  4.59  647.0 1.004 160   4.20   3.77 1.431 1.061
2017.710290 102453 311.4155832  4.75 30.7198311  4.71  529.0 1.003 147   4.85   3.94 1.442 1.057
2017.710316 104732 318.2340834  4.37 30.2266781  4.31  472.0 1.006  79   5.25   3.46 1.408 1.081
2017.710332 104732 318.2340855  4.42 30.2266767  4.38  442.0 1.004  73   4.45   3.41 1.430 1.061
2017.710354 106140 322.4871906  4.91 23.6388586  4.80  318.0 1.022  54   6.48   4.71 1.517 1.077
2017.710366 106140 322.4871897  4.73 23.6388600  4.59  375.0 1.021  59   8.85   4.31 1.438 1.071
2017.710397 107348 326.1279434  4.72 17.3499658  4.62  697.0 1.050  43   5.41   2.90 1.494 1.058
2017.710419 107348 326.1279452  4.76 17.3499652  4.65  599.0 1.050  41   4.98   3.20 1.448 1.092
2017.710445 112748 342.5015919  4.78 24.6013749  4.62  290.0 1.033  30   4.78   2.66 1.338 1.099
2017.710455 112748 342.5015905  4.76 24.6013753  4.68  263.0 1.030  30   3.37   3.11 1.297 1.078
2017.710472 113881 345.9446169  4.25 28.0834650  4.21  306.0 1.022  28   5.33   5.01 1.111 1.082
2017.710484 113881 345.9446180  4.28 28.0834653  4.26  342.0 1.019  27   5.56   5.49 1.195 1.087
2017.710505 114144 346.7511249  4.79  9.4094327  4.67  410.0 1.119  28   5.83   3.71 1.441 1.067
2017.710518 114144 346.7511274  5.15  9.4094305  5.01  364.0 1.115  29   9.80   8.81 1.529 1.087
2017.710542 114347 347.3810789  4.86  8.6771552  4.47  608.0 1.118  29  10.02   2.99 1.584 1.066
2017.710564 114347 347.3810800  4.57  8.6771544  4.49  665.0 1.116  28   5.66   4.19 1.612 1.040
2017.710590 116264 353.3671066  4.71 22.4986978  4.65  424.0 1.026  29   5.01   4.76 1.417 1.065
2017.710603 116264 353.3671091  4.74 22.4986981  4.70  304.0 1.025  27   3.75   3.80 1.434 1.058
2017.710637 117245 356.5978267  5.04  3.4866903  4.55  728.0 1.174  28  13.08   7.53 1.543 1.121
2017.710662 117245 356.5978278  4.68  3.4866896  4.53  797.0 1.175  27   8.62   7.26 1.526 1.099
2017.710697    677   2.0976674  4.70 29.0896366  4.56  372.0 1.006  28   6.01   4.44 1.571 1.103
2017.710712    677   2.0976669  4.40 29.0896366  4.35  478.0 1.007  29   5.46   5.09 1.369 1.073
2017.710736   1168   3.6511671  4.75 20.2067105  4.80  326.0 1.038  28   4.56   5.71 1.222 1.037
2017.710747   1168   3.6511660  5.24 20.2067085  4.97  291.0 1.041  28   7.72   6.43 1.574 1.204
2017.710779   4906  15.7354776  5.22  7.8902613  5.01  796.0 1.124  27  11.92   8.99 1.625 1.032
2017.710805   4906  15.7354747  5.49  7.8902627  5.55  761.0 1.125  30  15.59  16.40 1.568 1.058
2017.710832   8796  28.2705187  5.07 29.5776758  4.85  269.0 1.009  29   6.26   3.78 1.372 1.130
2017.710843   8796  28.2705171  4.91 29.5776780  4.78  333.0 1.007  27   3.76   2.91 1.354 1.102
2017.710871  10064  32.3868463  4.87 34.9871041  4.73  280.0 1.003  35   4.11   2.42 1.257 1.099
2017.710881  10064  32.3868474  4.86 34.9871044  4.76  282.0 1.002  34   4.34   3.21 1.316 1.087
2017.710898  13328  42.8785462  5.08 35.0594310  4.87  227.0 1.016  33   3.57   2.35 1.344 1.173
2017.710908  13328  42.8785502  4.69 35.0594298  4.62  301.0 1.013  34   2.73   2.70 1.099 1.070
2017.710929  14135  45.5698408  4.84  4.0893584  4.84  382.0 1.187  27  11.95  12.36 1.383 1.135
2017.710943  14135  45.5698385  4.64  4.0893603  4.85  430.0 1.181  26  10.09  12.58 1.270 1.097
2017.710965  15900  51.2029950  5.03  9.0285038  4.99  314.0 1.135  25   7.43   7.99 1.481 1.089
2017.710977  15900  51.2029954  4.71  9.0285041  4.74  356.0 1.130  26   4.69   6.55 1.306 1.070
2017.710995  16369  52.7183398  5.13 12.9366712  4.88  308.0 1.092  30   7.73   3.44 1.305 1.088
2017.711008  16369  52.7183377  4.92 12.9366708  4.73  401.0 1.088  29   6.09   3.27 1.319 1.103
2017.711031  18724  60.1700382  4.92 12.4902816  4.80  559.0 1.105  30   5.96   4.89 1.356 1.084
2017.711051  18724  60.1700396  4.89 12.4902822  4.67  612.0 1.096  30   7.08   3.29 1.375 1.104
2017.711071  18724  60.1700379  4.86 12.4902836  4.73  596.0 1.090  30   6.27   4.83 1.361 1.097
2017.711092  18724  60.1700388  4.75 12.4902834  4.61  594.0 1.086  28   5.55   3.64 1.266 1.095
2017.711111  18724  60.1700381  4.85 12.4902821  4.67  510.0 1.084  30   6.38   3.73 1.224 1.105
2017.711127  18724  60.1700374  4.95 12.4902828  4.80  467.0 1.083  30   6.15   5.24 1.274 1.125
2017.712798  91373 279.5270221  4.76 39.6683665  4.73  450.0 1.000  34   4.02   4.47 1.533 1.059
2017.712813  91373 279.5270207  4.71 39.6683655  4.82  392.0 1.000  41   3.00   7.92 1.458 1.045
2017.712836  94713 289.0920370  4.85 38.1337634  4.82  604.0 1.000  94   4.20   4.37 1.605 1.062
2017.712858  94713 289.0920364  4.60 38.1337619  4.53  674.0 1.000 114   4.02   3.24 1.400 1.088
2017.712890  98702 300.7046628  4.61 67.8738011  4.57  789.0 1.190  32   4.02   3.10 1.391 1.037
2017.712913  98702 300.7046636  4.76 67.8738000  4.78  555.0 1.190  31   3.21   4.61 1.325 1.043
2017.712944 100453 305.5571076  4.36 40.2566755  4.33  298.0 1.010  37   2.75   3.21 1.463 1.072
2017.712954 100453 305.5571070  4.42 40.2566740  4.42  238.0 1.010  35   2.68   4.28 1.381 1.069
2017.712977 104194 316.6504328  4.80 47.6483937  4.76  393.0 1.040 147   4.22   3.14 1.331 1.048
2017.712991 104194 316.6504328  4.70 47.6483943  4.69  407.0 1.040 158   3.00   3.65 1.226 1.044
2017.713025 106642 324.0108409  4.50 45.3745925  4.47  251.0 1.030  71   3.34   2.98 1.334 1.048
2017.713035 106642 324.0108415  4.46 45.3745923  4.42  294.0 1.030  74   4.19   2.98 1.319 1.045
2017.713060 106999 325.0467015  4.63 43.2739155  4.60  676.0 1.020  84   3.79   3.15 1.315 1.045
2017.713080 106999 325.0467018  4.91 43.2739149  4.80  489.0 1.020  77   5.24   2.74 1.414 1.078
2017.713110 107129 325.5045371  4.72 35.5102083  4.66  803.0 1.000  91   3.25   2.68 1.333 1.070
2017.713135 107129 325.5045379  4.72 35.5102079  4.66  681.0 1.000  97   3.98   2.44 1.241 1.071
2017.713405 117718 358.1219981  4.85 19.1201138  4.83  833.0 1.041  26   5.04   5.60 1.696 1.054
2017.713430 117718 358.1219990  5.54 19.1201119  5.55  645.0 1.045  28   4.62   5.69 1.652 1.047
2017.713463   1067   3.3089740  6.27 15.1835473  5.38  762.0 1.067  28  21.69  13.98 1.706 1.076
2017.713487   1067   3.3089726  5.39 15.1835450  5.45  672.0 1.074  30  13.85  15.27 1.692 1.084
2017.713533   3786  12.1710087  5.67  7.5848351  5.46  810.0 1.132  28  16.63  14.93 1.886 1.072
2017.713558   3786  12.1710083  5.17  7.5848357  5.61  672.0 1.140  28  10.63  15.83 1.815 1.066
2017.713591  11021  35.4858921  5.04  0.3956346  5.24  762.0 1.234  20   4.62   8.35 1.667 1.035
2017.713618  11021  35.4858912  5.39  0.3956356  5.32  842.0 1.223  22  10.37   9.94 1.731 1.032
2017.713650  14135  45.5698407  5.13  4.0893625  5.80  619.0 1.192  27  12.92  19.16 1.550 1.050
2017.713670  14135  45.5698410  5.10  4.0893597  5.56  595.0 1.182  25  12.44  16.68 1.567 1.030
2017.713709  13654  43.9520349  4.48 18.3315630  4.51  629.0 1.045  25   3.71   4.98 1.526 1.032
2017.713728  13654  43.9520364  4.77 18.3315622  4.51  525.0 1.044  25   8.25   3.15 1.588 1.065
2017.713763  17702  56.8712637  4.72 24.1049129  4.66  548.0 1.028  39   3.84   2.85 1.433 1.049
2017.713780  17702  56.8712635  4.75 24.1049139  4.74  435.0 1.024  38   2.15   3.60 1.353 1.044
2017.713805  20205  64.9489483  4.88 15.6275275  4.81  430.0 1.078  30   4.36   4.59 1.513 1.074
2017.713819  20205  64.9489499  4.80 15.6275276  4.75  415.0 1.072  30   4.13   3.61 1.434 1.046
2017.713843  20885  67.1442914  4.85 15.9620035  4.82  447.0 1.068  29   4.22   4.44 1.417 1.042
2017.713859  20885  67.1442911  4.90 15.9620056  4.93  435.0 1.064  29   4.26   6.00 1.497 1.038
2017.715650  94648 288.8851930  4.78 73.3559855  4.75  796.0 1.270  30   5.12   4.45 1.523 1.036
2017.715675  94648 288.8851911  4.83 73.3559856  4.79  662.0 1.280  30   5.24   3.62 1.456 1.023
2017.715740 104887 318.6987713  4.73 38.0476607  4.72  810.0 1.010 141   4.16   3.86 1.527 1.048
2017.715765 104887 318.6987720  4.73 38.0476623  4.73  711.0 1.010 147   3.71   3.50 1.458 1.045
2017.715799 106642 324.0108395  4.38 45.3745937  4.37  355.0 1.020  71   3.11   3.08 1.310 1.030
2017.715811 106642 324.0108403  4.47 45.3745922  4.44  302.0 1.020  69   4.29   3.58 1.317 1.035
2017.715834 106999 325.0467010  4.82 43.2739155  4.76  661.0 1.010  71   3.94   3.24 1.468 1.058
2017.715856 106999 325.0467028  5.06 43.2739150  5.04  625.0 1.010  64   3.69   3.76 1.677 1.023
2017.715906 109492 332.7137814  4.52 58.2012882  4.54  502.0 1.090  54   3.99   5.13 1.722 1.034
2017.715923 109492 332.7137793  4.57 58.2012880  4.57  523.0 1.090  57   6.80   7.11 1.722 1.024
2017.716313  11313  36.4061164  4.78 50.2785583  4.77  978.0 1.050  82   4.12   4.48 1.770 1.036
2017.716343  11313  36.4061171  4.85 50.2785586  4.84  822.0 1.040  82   4.31   4.60 1.720 1.026
2017.716381  13531  43.5644219  4.86 52.7624562  4.84 1000.0 1.060 103   4.89   4.95 1.902 1.040
2017.716413  13531  43.5644232  4.85 52.7624559  4.83  913.0 1.050 106   4.36   3.87 1.819 1.023
2017.716447  14668  47.3753410  4.78 44.8567812  4.79  629.0 1.020  57   2.16   4.41 1.654 1.029
2017.716467  14668  47.3753416  4.76 44.8567806  4.74  556.0 1.020  60   2.69   3.06 1.536 1.024
2017.716504  17529  56.2983692  4.78 42.5785420  4.75  849.0 1.020  75   3.52   3.35 1.602 1.034
2017.716531  17529  56.2983690  4.78 42.5785421  4.76  759.0 1.010  76   3.50   3.62 1.496 1.030
2017.716561  17358  55.7314371  4.84 47.7873817  4.83  535.0 1.020 107   3.63   3.98 1.470 1.026
2017.716580  17358  55.7314381  4.88 47.7873828  4.86  559.0 1.030 104   3.90   3.74 1.546 1.016
2017.716603  23453  75.6195953  4.81 41.0757332  4.77  340.0 1.020  57   2.96   3.58 1.566 1.057
2017.716615  23453  75.6195922  4.75 41.0757321  4.72  317.0 1.020  69   3.01   3.76 1.522 1.054
2017.716636  24738  79.5655320  5.04 42.7919619  5.01  523.0 1.030  69   3.56   3.69 1.775 1.032
2017.716656  24738  79.5655337  4.99 42.7919627  4.96  632.0 1.020  66   3.71   3.37 1.885 1.031
2017.718668 106032 322.1650818  4.66 70.5607279  4.65 1125.0 1.230  62   5.83   5.31 1.539 1.024
2017.718700 106032 322.1650825  4.80 70.5607299  4.79  817.0 1.240  62   5.53   4.57 1.490 1.013
2017.718727 106032 322.1650814  4.83 70.5607294  4.85  785.0 1.250  64   5.79   6.16 1.506 1.010
2017.718753 106032 322.1650814  4.95 70.5607295  4.93  790.0 1.260  60   6.18   6.19 1.608 1.032
2017.718781 106032 322.1650822  4.98 70.5607291  5.02  905.0 1.270  45   4.36   6.32 1.732 1.013
2017.718815 106032 322.1650815  4.75 70.5607281  4.78 1104.0 1.280  52   4.19   5.69 1.630 1.020
2017.718853 117863 358.5959247  4.79 57.4993661  4.79  714.0 1.080 103   2.74   4.00 1.483 1.022
2017.718876 117863 358.5959273  4.83 57.4993658  4.83  698.0 1.080 102   2.82   4.42 1.474 1.034
2017.718900 117863 358.5959235  4.73 57.4993672  4.73  697.0 1.080 115   3.02   4.34 1.406 1.022
2017.718922 117863 358.5959261  4.97 57.4993671  4.97  612.0 1.090 105   3.54   4.27 1.559 1.017
2017.718945 117863 358.5959274  4.82 57.4993671  4.81  771.0 1.090 102   3.29   3.91 1.554 1.028
2017.718971 117863 358.5959106  4.78 57.4993622  4.75  758.0 1.100 110   3.54   4.42 1.512 1.027
2017.719001   9640  30.9750855  4.31 42.3294796  4.27  739.0 1.030  28   3.55   2.37 1.403 1.071
2017.719026   9640  30.9750870  4.59 42.3294807  4.36  726.0 1.020  30   8.82   4.39 1.405 1.060
2017.719063   8886  28.5992210  4.62 63.6700104  4.62 1046.0 1.140 112   3.54   3.12 1.470 1.018
2017.719093   8886  28.5992223  4.81 63.6700111  4.82  783.0 1.140 118   4.51   4.31 1.483 1.013
2017.719127  10340  33.3053788  4.80 44.2315852  4.77  841.0 1.010  61   4.01   3.82 1.587 1.030
2017.719154  10340  33.3053779  4.74 44.2315849  4.70  788.0 1.010  64   3.42   2.76 1.489 1.041
2017.719188  15890  51.1689451  4.83 64.5859926  4.82  818.0 1.150  75   5.53   4.18 1.808 1.033
2017.719214  15890  51.1689468  4.88 64.5859918  4.90  738.0 1.150  72   4.28   4.76 1.755 1.025
2017.719251  17529  56.2983688  4.85 42.5785419  4.84  620.0 1.010  77   3.94   3.94 1.476 1.034
2017.719272  17529  56.2983701  4.90 42.5785429  4.86  650.0 1.010  75   3.36   3.32 1.520 1.042
2017.719300  17296  55.5386641  4.63 63.2168943  4.65  661.0 1.130  67   4.93   4.74 1.619 1.019
2017.719319  17296  55.5386632  4.80 63.2168958  4.78  456.0 1.130  66   5.80   5.30 1.551 1.019
2017.719355  23522  75.8544924  4.77 60.4421746  4.80  762.0 1.120  50   3.42   5.75 1.640 1.034
2017.719379  23522  75.8544916  4.81 60.4421736  4.80  682.0 1.110  46   3.34   2.80 1.616 1.043
2017.721067  99848 303.8680204  6.23 47.7142161  6.14   46.5 1.040  41   5.39   6.57 1.413 1.066
2017.721097  97433 297.0442681  4.80 70.2681305  4.66  494.0 1.220  32   6.34   3.56 1.393 1.063
2017.721113  97433 297.0442665  4.83 70.2681309  4.74  424.0 1.220  32   5.01   3.32 1.380 1.061
2017.721136 101474 308.4757637  4.65 35.2508238  4.55  491.0 1.010 124   5.42   3.87 1.429 1.116
2017.721151 101474 308.4757624  4.77 35.2508220  4.70  372.0 1.000 118   5.46   4.32 1.347 1.072
2017.721171 102422 311.3232653  4.75 61.8428205  4.79  283.0 1.120  58   3.16   6.79 1.395 1.061
2017.721182 102422 311.3232648  4.83 61.8428204  4.82  267.0 1.120  58   3.98   4.78 1.413 1.045
2017.721206 104887 318.6987734  4.68 38.0476632  4.65  720.0 1.010 162   3.95   4.18 1.444 1.082
2017.721228 104887 318.6987727  4.79 38.0476628  4.75  594.0 1.010 154   4.16   3.59 1.417 1.083
2017.721257 106999 325.0467009  4.66 43.2739165  4.60  714.0 1.020  84   5.12   3.55 1.394 1.064
2017.721278 106999 325.0467025  4.80 43.2739163  4.77  534.0 1.010  89   3.56   3.61 1.372 1.046
2017.721322 106481 323.4950427  4.69 45.5913846  4.66  542.0 1.020 152   3.46   3.22 1.350 1.052
2017.721339 106481 323.4950428  4.79 45.5913835  4.76  456.0 1.020 144   3.87   3.99 1.344 1.040
2017.721361 108924 330.9711368  4.95 63.1202118  4.96  350.0 1.130  80   5.60   6.81 1.521 1.038
2017.721375 108924 330.9711399  4.78 63.1202092  4.80  413.0 1.130  88   4.65   5.60 1.476 1.028
2017.721401 109754 333.4699466  4.77 39.7150216  4.74  681.0 1.000  52   3.22   3.14 1.503 1.031
2017.721423 109754 333.4699466  4.93 39.7150207  4.89  598.0 1.000  50   4.77   3.84 1.546 1.031
2017.721451 111944 340.1292198  4.80 44.2763639  4.75  647.0 1.010  76   4.53   3.07 1.452 1.032
2017.721473 111944 340.1292201  4.81 44.2763625  4.77  599.0 1.010  74   4.55   3.55 1.405 1.026
2017.721509 116727 354.8356271  4.32 77.6332251  4.31 1097.0 1.360  39   5.38   5.01 1.662 1.026
2017.721538 116727 354.8356243  4.63 77.6332257  4.61  625.0 1.360  34   5.75   5.01 1.760 1.025
2017.721569 113288 344.1083213  4.72 49.7335315  4.70  725.0 1.050 139   3.54   4.39 1.559 1.035
2017.721592 113288 344.1083212  4.86 49.7335302  4.84  623.0 1.050 131   4.41   4.22 1.596 1.034
2017.721619    746   2.2995516  4.43 59.1489113  4.45  529.0 1.100  67   3.97   4.59 1.707 1.019
2017.721636    746   2.2995504  4.47 59.1489102  4.48  461.0 1.100  66   2.71   4.02 1.659 1.013
2017.721661   3179  10.1272874  4.08 56.5371759  4.06  626.0 1.070  50   3.50   3.09 1.442 1.043
2017.721680   3179  10.1272885  4.10 56.5371758  4.08  532.0 1.070  51   4.04   3.66 1.415 1.040
2017.721704   5447  17.4340869  4.47 35.6200079  4.65  420.0 1.000  26   7.21   9.85 1.338 1.039
2017.721721   5447  17.4340864  4.69 35.6200089  5.09  591.0 1.000  28   9.89  14.46 1.462 1.034
2017.721752   9640  30.9750883  4.43 42.3294805  4.30  767.0 1.020  29   6.30   3.10 1.378 1.049
2017.721777   9640  30.9750867  4.58 42.3294812  4.52  727.0 1.010  27   5.94   4.73 1.547 1.047
2017.721811  11313  36.4061179  4.74 50.2785590  4.72  857.0 1.040  83   3.77   4.38 1.588 1.031
2017.721837  11313  36.4061178  4.96 50.2785592  4.92  669.0 1.040  74   4.23   2.76 1.651 1.021
2017.721874  13531  43.5644249  4.79 52.7624574  4.79  789.0 1.050 102   2.98   4.47 1.623 1.018
2017.721899  13531  43.5644197  4.99 52.7624615  5.01  720.0 1.050  87   3.69   4.75 1.798 1.007
2017.723859  99848 303.8680209  4.77 47.7142164  4.73  252.0 1.030  96   5.02   4.56 1.433 1.046
2017.723869  99848 303.8680214  4.74 47.7142147  4.68  241.0 1.030  98   4.96   4.09 1.406 1.066
2017.723889 104060 316.2328172  4.41 43.9278587  4.35  432.0 1.030  67   5.34   3.94 1.433 1.074
2017.723903 104060 316.2328180  4.45 43.9278597  4.41  381.0 1.020  68   5.95   5.30 1.413 1.058
2017.723928 104887 318.6987723  4.79 38.0476628  4.74  661.0 1.010 150   4.21   3.70 1.480 1.075
2017.723950 104887 318.6987712  4.75 38.0476629  4.72  635.0 1.010 148   4.10   3.94 1.422 1.079
2017.723986 107129 325.5045379  4.72 35.5102089  4.65 1071.0 1.010  96   4.68   3.61 1.530 1.075
2017.724019 107129 325.5045388  4.84 35.5102077  4.76  877.0 1.000  94   4.53   3.52 1.496 1.072
2017.724058 107259 325.8769475  4.15 58.7800248  4.15 1048.0 1.090  74   2.60   2.26 1.312 1.032
2017.724093 107259 325.8769480  4.19 58.7800247  4.19 1079.0 1.090  71   3.33   3.67 1.351 1.019
2017.724140 106642 324.0108385  4.48 45.3745950  4.43  434.0 1.030  74   5.94   4.26 1.545 1.045
2017.724154 106642 324.0108360  4.43 45.3745945  4.40  406.0 1.030  77   4.29   3.50 1.469 1.039
2017.724182 111795 339.6584881  4.43 56.7954777  4.40  769.0 1.080 111   4.65   3.80 1.467 1.046
2017.724201 111795 339.6584842  4.91 56.7954787  4.90  336.0 1.080  94   5.53   5.20 1.539 1.026
2017.724228 112917 343.0092153  4.86 43.3125338  4.81  737.0 1.010  57   3.84   2.39 1.608 1.036
2017.724253 112917 343.0092133  4.96 43.3125355  4.94  739.0 1.010  58   4.53   4.34 1.730 1.040
2017.724290 112724 342.4192646  4.81 66.1997955  4.82  461.0 1.180  52   4.22   4.05 1.742 1.025
2017.724306 112724 342.4192623  4.82 66.1997959  4.80  441.0 1.180  53   5.21   4.55 1.668 1.020
2017.724339    746   2.2995498  4.38 59.1489107  4.37  555.0 1.100  77   4.11   4.30 1.672 1.016
2017.724356    746   2.2995515  4.49 59.1489111  4.47  448.0 1.100  67   4.76   4.18 1.690 1.015
2017.724389   6686  21.4569067  4.87 60.2350497  4.86  511.0 1.120  59   4.84   3.76 1.867 1.025
2017.724407   6686  21.4569049  4.83 60.2350500  4.83  530.0 1.110  67   4.98   5.61 1.793 1.008
2017.800350 104194 316.6504350  4.78 47.6483927  4.74  532.0 1.040 134   4.30   4.15 1.451 1.055
2017.800368 104194 316.6504344  4.81 47.6483937  4.80  498.0 1.030 119   3.25   4.41 1.432 1.035
2017.805808 100453 305.5571085  4.44 40.2566737  4.42  873.0 1.004  30   4.70   3.80 2.038 1.018
2017.805831 100453 305.5571064  4.49 40.2566731  4.50  512.0 1.004  26   3.03   3.32 1.919 1.011
2017.805880 104887 318.6987690  4.76 38.0476660  4.76  978.0 1.004 126   3.95   3.76 1.646 1.036
2017.805910 104887 318.6987682  4.83 38.0476655  4.84  860.0 1.001 114   4.01   3.52 1.602 1.018
2017.805966 108317 329.1630756  4.77 63.6255489  4.75  508.0 1.139  75   4.81   4.05 1.607 1.032
2017.805982 108317 329.1630800  4.89 63.6255491  4.88  464.0 1.138  68   6.21   5.34 1.640 1.018
2017.806029 111022 337.3825986  4.80 47.7068786  4.78  478.0 1.026  78   5.96   5.03 1.738 1.032
2017.806045 111022 337.3826000  4.81 47.7068799  4.81  428.0 1.025  76   3.88   4.42 1.659 1.041
2017.806084 111944 340.1292193  4.79 44.2763611  4.71 1071.0 1.013  67   7.88   3.87 1.726 1.032
2017.806116 111944 340.1292210  4.76 44.2763614  4.75  838.0 1.015  74   4.56   3.89 1.628 1.044
2017.806151 116727 354.8355740  4.58 77.6332253  4.53  676.0 1.357  35   6.65   6.29 1.764 1.059
2017.806173 116727 354.8355798  4.59 77.6332262  4.45  672.0 1.356  36   7.81   4.70 1.678 1.033
2017.806218 116584 354.3921491  4.77 46.4560695  4.73  620.0 1.021  48   5.63   4.88 1.753 1.040
2017.806237 116584 354.3921490  4.87 46.4560692  4.83  507.0 1.024  50   5.98   4.79 1.685 1.032
2017.806265    746   2.2995630  4.50 59.1489045  4.50  608.0 1.095  61   4.86   4.86 1.887 1.020
2017.806285    746   2.2995602  4.53 59.1489032  4.54  573.0 1.097  59   5.08   5.24 1.880 1.026
2017.806321   4427  14.1774751  4.65 60.7167175  4.62  989.0 1.109  59   7.21   6.01 2.248 1.024
2017.806352   4427  14.1774759  5.08 60.7167178  4.98  904.0 1.109  51  10.25   6.74 2.684 1.017
2017.806428   7607  24.4986286  4.86 48.6276597  4.86  720.0 1.029  44   4.17   4.54 2.120 1.017
2017.806450   7607  24.4986291  5.13 48.6276600  5.11  589.0 1.030  44   6.88   6.69 2.210 1.026
2017.806488  13268  42.6743532  4.74 55.8954260  4.70 1071.0 1.076  44   9.48   8.73 2.026 1.023
2017.806520  13268  42.6743544  4.72 55.8954258  4.68  889.0 1.071  44   8.71   7.89 2.009 1.031
2017.806572  17358  55.7314406  4.75 47.7873821  4.74  803.0 1.035  99   5.51   4.81 1.661 1.013
2017.806597  17358  55.7314402  4.89 47.7873827  4.91  683.0 1.030  96   4.76   4.65 1.719 1.018
2017.806632  17529  56.2983682  4.89 42.5785422  4.87  891.0 1.010  67   5.53   4.77 1.749 1.020
2017.806662  17529  56.2983683  5.04 42.5785411  5.04  867.0 1.009  66   5.36   6.40 1.884 1.031
2017.806707  22678  73.1580971  5.04 36.7031711  5.02  947.0 1.011  64   5.23   4.99 1.804 1.024
2017.806740  22678  73.1580968  4.93 36.7031703  4.88 1054.0 1.004  62   5.67   4.36 1.760 1.027
2017.806786  24608  79.1729073  5.01 45.9958924  5.02  633.0 1.021  28  10.67  10.82 1.789 1.024
2017.806805  24608  79.1729041  5.10 45.9958925  5.18  479.0 1.019  29  11.06  12.03 1.921 1.016
2017.806834  28360  89.8817881  4.68 44.9474321  4.68  494.0 1.024  29   3.43   3.26 1.964 1.011
2017.806854  28360  89.8817860  4.50 44.9474329  4.54  639.0 1.020  35   3.46   5.15 1.868 1.024
2017.806889  28358  89.8824800  4.85 54.2840463  4.80  918.0 1.059  35   5.51   3.02 2.026 1.026
2017.806916  28358  89.8824803  4.95 54.2840463  4.93  747.0 1.058  35   4.98   4.12 1.969 1.015
2017.806965  30520  96.2245898  5.08 49.2878811  5.08  927.0 1.031  34   5.67   5.58 2.094 1.007
2017.806996  30520  96.2245904  5.27 49.2878815  5.30  953.0 1.033  32   5.52   6.31 2.311 1.020
2017.808555 102422 311.3232614  4.67 61.8428327  4.49  443.0 1.121  57   5.58   3.14 1.577 1.175
2017.808568 102422 311.3232647  4.88 61.8428331  4.68  295.0 1.120  55   5.00   3.39 1.623 1.170
2017.808620 107259 325.8769497  4.23 58.7800250  4.18  953.0 1.101  64   5.04   2.62 1.204 1.086
2017.808663 106032 322.1650819  4.70 70.5607296  4.54  762.0 1.230  46   5.15   2.79 1.397 1.146
2017.808685 106032 322.1650855  5.01 70.5607291  4.85  560.0 1.230  43   5.28   3.87 1.469 1.132
2017.808707 106032 322.1650788  4.89 70.5607291  4.74  699.0 1.230  46   5.92   3.71 1.524 1.113
2017.808731 106032 322.1650767  4.85 70.5607283  4.61  744.0 1.230  44   8.13   4.09 1.509 1.167
2017.808754 106032 322.1650761  4.83 70.5607292  4.63  638.0 1.230  46   6.64   3.21 1.458 1.154
2017.808775 106032 322.1650802  5.05 70.5607293  4.97  573.0 1.240  39   4.59   3.60 1.478 1.074
2017.808804 107259 325.8769430  4.37 58.7800243  4.31  718.0 1.100  53   4.66   2.50 1.325 1.124
2017.808832 107259 325.8769414  4.47 58.7800240  4.45  950.0 1.110  47   3.82   3.41 1.434 1.066
2017.808866 110991 337.2928979  4.87 58.4152110  4.77  666.0 1.090 120   6.72   4.00 1.591 1.119
2017.808889 110991 337.2928993  4.80 58.4152107  4.72  658.0 1.100 125   6.41   4.38 1.608 1.153
2017.808920 115590 351.2095504  4.83 62.2827562  4.66  756.0 1.120  97   8.99   4.48 1.700 1.136
2017.808943 115590 351.2095491  4.89 62.2827555  4.76  641.0 1.130  95   7.49   4.17 1.670 1.117
2017.808974 116727 354.8355820  4.65 77.6332284  4.64  796.0 1.360  34   5.52   5.72 1.923 1.047
2017.809001 116727 354.8355770  4.57 77.6332257  4.56  833.0 1.360  33   5.25   5.34 1.789 1.041
2017.809032   3179  10.1272875  4.16 56.5371750  4.03  513.0 1.070  56   7.04   2.65 1.513 1.119
2017.809049   3179  10.1272924  4.13 56.5371768  4.04  478.0 1.070  55   5.44   2.93 1.485 1.119
2017.809072   3821  12.2862222  4.72 57.8124841  4.57  450.0 1.080 118   7.01   3.38 1.511 1.133
2017.809087   3821  12.2862225  4.71 57.8124830  4.57  385.0 1.080 124   6.00   3.12 1.502 1.137
2017.809114   8886  28.5992275  4.80 63.6700109  4.71  762.0 1.150 110   6.30   4.24 1.583 1.077
2017.809140   8886  28.5992224  4.92 63.6700093  4.86  806.0 1.140  93   6.33   4.87 1.629 1.040
2017.809185  11313  36.4061188  5.00 50.2785585  4.95  796.0 1.040  69   5.09   5.66 1.867 1.063
2017.809214  11313  36.4061166  4.85 50.2785578  4.78  919.0 1.040  74   5.65   4.60 1.865 1.072
2017.809245  14328  46.1991366  4.49 53.5064175  4.40  582.0 1.060  62   6.00   4.04 1.836 1.098
2017.809266  14328  46.1991390  4.48 53.5064188  4.43  623.0 1.060  63   4.72   5.02 1.853 1.103
2017.809306  14668  47.3753444  4.74 44.8567772  4.66  720.0 1.020  62   5.11   4.43 1.899 1.099
2017.809329  14668  47.3753457  4.74 44.8567767  4.62  637.0 1.010  67   6.24   4.00 1.772 1.108
2017.809361  15863  51.0808987  4.19 49.8610575  4.09  833.0 1.030  38   6.24   3.74 1.863 1.091
2017.809389  15863  51.0808969  4.14 49.8610577  4.04  819.0 1.040  39   6.06   3.08 1.776 1.097
2017.809434  18532  59.4636069  4.86 40.0100829  4.77  782.0 1.000  38   5.97   4.52 1.826 1.062
2017.809461  18532  59.4636063  5.02 40.0100844  4.93  776.0 1.010  31   6.12   5.18 1.970 1.071
2017.809500  23522  75.8544964  4.90 60.4421738  4.84 1097.0 1.110  42   6.49   5.48 1.979 1.051
2017.809534  23522  75.8544953  4.92 60.4421744  4.83  935.0 1.110  44   6.39   4.25 1.870 1.064
2017.809571  27639  87.7603840  4.73 37.3053427  4.69  825.0 1.010  72   5.76   4.63 1.797 1.066
2017.809595  27639  87.7603845  4.89 37.3053426  4.84  595.0 1.000  66   4.90   4.13 1.724 1.074
2017.809622  28360  89.8817871  4.46 44.9474323  4.42  422.0 1.020  40   3.74   4.25 1.666 1.101
2017.809636  28360  89.8817855  4.84 44.9474318  4.75  384.0 1.010  31   6.04   4.65 1.843 1.083
2017.809668  28404  89.9837146  4.91 45.9366961  4.88  535.0 1.020  30   6.60   6.10 1.728 1.048
2017.809685  28404  89.9837153  4.94 45.9366960  5.00  448.0 1.020  30   5.24   7.13 1.712 1.060
2017.811363 102488 311.5549538  4.62 33.9718471  4.61  703.0 1.000  48   5.41   5.73 2.427 1.033
2017.811386 102488 311.5549516  4.53 33.9718475  4.51  653.0 1.010  52   5.26   4.88 2.283 1.032
2017.811463 112158 340.7506426  5.41 30.2211169  5.50 1005.0 1.020  30  15.10  16.21 2.492 1.029
2017.811500 112158 340.7506453  4.88 30.2211187  5.08 1185.0 1.010  30  10.63  13.29 2.302 1.039
2017.811558 112748 342.5015872  5.14 24.6013721  5.11  750.0 1.020  29  10.11  10.28 2.125 1.056
2017.811581 112748 342.5015901  5.31 24.6013721  5.15  665.0 1.020  28  11.11   9.30 2.140 1.037
2017.811656 116264 353.3671068  7.59 22.4986965  6.28 1111.0 1.020  28  30.28  20.60 2.616 1.074
2017.811690 116264 353.3671082  4.87 22.4986984  5.80  936.0 1.030  23   3.21  15.59 2.271 1.029
2017.811734    677   2.0976685  5.23 29.0896277  4.91 1192.0 1.010  29  15.05  11.70 2.170 1.037
2017.811770    677   2.0976689  6.39 29.0896305  5.69  931.0 1.010  28  22.76  16.88 2.473 1.032
2017.860974   7097  22.8710128  6.71 15.3458168  6.78  937.0 1.066  27  24.12  24.94 1.824 1.062
2017.861004   7097  22.8710126  7.24 15.3458176  7.69  898.0 1.063  24  25.18  28.51 1.767 1.067
2017.861439  22449  72.4623811  5.18  6.9613313  5.12 1046.0 1.142  29   9.26   8.83 2.032 1.042
2017.861472  22449  72.4623808  4.92  6.9613298  4.79  976.0 1.155  29   7.09   4.66 1.994 1.034
2017.861556  32362 101.3217800  4.81 12.8946430  4.79 1022.0 1.087  99   6.55   7.17 2.072 1.037
2017.861587  32362 101.3217815  4.96 12.8946418  4.94  814.0 1.082  93   6.12   6.23 2.069 1.034
2017.861679  36962 113.9804458  4.97 26.8952199  4.87  450.0 1.012  29   7.04   5.47 1.761 1.032
2017.861694  36962 113.9804475  5.04 26.8952196  5.00  414.0 1.011  30   6.83   5.99 1.863 1.033
2017.861738  40526 124.1286110  4.78  9.1852959  4.69  756.0 1.117  28   8.64   7.63 1.968 1.049
2017.861763  40526 124.1286125  4.77  9.1852956  4.77  721.0 1.114  30   8.30   8.55 1.993 1.040
2017.861799  42911 131.1711576  6.35 18.1531752  5.18  891.0 1.049  27  22.29  11.87 1.834 1.044
2017.861826  42911 131.1711580  6.67 18.1531763  5.41  676.0 1.046  27  23.83  13.03 1.813 1.050
2017.863336 107315 326.0466274  4.90  9.8750200  4.33  613.0 1.107  29  15.44   9.66 1.660 1.090
2017.863356 107315 326.0466274  4.60  9.8750200  4.27  549.0 1.111  29  12.48   8.72 1.597 1.091
2017.863391 114971 349.2951744  5.15  3.2823765  4.71  387.0 1.204  25  10.73   4.52 1.512 1.086
2017.863404 114971 349.2951758  4.95  3.2823767  4.85  407.0 1.197  28   9.00   8.82 1.535 1.113
2017.863431 113881 345.9446228  4.17 28.0834684  4.20  346.0 1.009  26   5.17   6.15 1.217 1.111
2017.863443 113881 345.9446242  4.30 28.0834683  4.20  350.0 1.008  26   6.74   5.16 1.247 1.067
2017.863469 117020 355.8431864  5.08 10.3315934  4.77  592.0 1.113  26  10.71   6.93 1.543 1.080
2017.863489 117020 355.8431878  5.15 10.3315945  4.80  578.0 1.107  26  11.18   6.80 1.538 1.075
2017.863515 117718 358.1219950  4.92 19.1201104  4.76  447.0 1.043  28   7.74   5.43 1.479 1.068
2017.863530 117718 358.1219957  4.94 19.1201096  4.85  443.0 1.041  27   6.65   5.99 1.539 1.067
2017.863574 117245 356.5978261  5.01  3.4866867  4.43  679.0 1.177  24  12.21   5.18 1.469 1.083
2017.863595 117245 356.5978261  5.61  3.4866849  4.77  576.0 1.182  25  16.35   8.07 1.554 1.103
2017.863624   1067   3.3089709  5.02 15.1835458  4.95  466.0 1.066  29  10.01  10.10 1.398 1.097
2017.863640   1067   3.3089705  5.20 15.1835463  5.11  439.0 1.069  28  11.44  11.05 1.393 1.075
2017.863689   4906  15.7354683  5.23  7.8902624  5.58  989.0 1.124  30  13.99  18.09 1.514 1.113
2017.863717   4906  15.7354678  5.42  7.8902625  5.64  690.0 1.127  30  14.46  17.56 1.513 1.109
2017.863750  11021  35.4858916  5.25  0.3956323  5.00  725.0 1.240  21  10.79   9.11 1.561 1.118
2017.863774  11021  35.4858929  5.21  0.3956342  5.40  698.0 1.229  20   8.96  11.88 1.545 1.111
2017.863814  14135  45.5698368  4.95  4.0893540  5.86  478.0 1.196  24  13.29  20.52 1.281 1.122
2017.863830  14135  45.5698370  4.48  4.0893562  5.22  399.0 1.187  21   6.98  14.46 1.358 1.141
2017.863852  13328  42.8785467  4.94 35.0594267  4.79  234.0 1.003  30   5.89   2.63 1.153 1.054
2017.863861  13328  42.8785466  5.07 35.0594291  4.89  260.0 1.002  30   5.38   3.21 1.363 1.106
2017.863894  15900  51.2029908  5.46  9.0285004  5.09  428.0 1.124  29  15.56  12.71 1.591 1.145
2017.863908  15900  51.2029924  5.90  9.0285011  5.34  381.0 1.119  30  19.01  14.05 1.546 1.108
2017.863954  16369  52.7183370  5.03 12.9366693  5.08  612.0 1.080  30   9.81  11.70 1.698 1.114
2017.863975  16369  52.7183382  5.04 12.9366708  5.06  576.0 1.080  28   9.15  10.74 1.623 1.114
2017.864009  20205  64.9489533  4.79 15.6275238  4.73  471.0 1.067  30   5.46   6.06 1.694 1.104
2017.864025  20205  64.9489531  4.77 15.6275245  4.73  450.0 1.064  30   5.40   6.49 1.660 1.102
2017.864053  20885  67.1442947  4.79 15.9620016  4.56  703.0 1.060  28   8.66   5.58 1.622 1.093
2017.864074  20885  67.1442939  4.94 15.9619998  4.73  524.0 1.059  30   8.84   6.11 1.621 1.089
2017.864099  22957  74.0924411  4.83 13.5142454  4.73  443.0 1.078  30   5.03   4.04 1.622 1.096
2017.864115  22957  74.0924405  4.81 13.5142445  4.72  463.0 1.076  30   4.85   4.32 1.639 1.087
2017.864163  26207  83.7844998  4.68  9.9341486  4.56 1011.0 1.110  69   6.51   4.30 1.522 1.113
2017.864194  26207  83.7844996  4.82  9.9341481  4.71  838.0 1.106  69   5.77   4.96 1.599 1.121
2017.864226  29655  93.7190377  4.30 22.5067472  4.24  601.0 1.031  33   4.03   2.46 1.390 1.106
2017.864246  29655  93.7190357  4.48 22.5067462  4.42  581.0 1.027  30   4.32   3.52 1.473 1.128
2017.864277  32246 100.9830065  4.43 25.1310662  4.35  362.0 1.022  44   4.92   3.59 1.525 1.089
2017.864289  32246 100.9830063  4.38 25.1310678  4.39  318.0 1.020  44   4.05   4.41 1.385 1.023
2017.864320  32362 101.3217820  4.98 12.8946398  4.82  436.0 1.081  90   5.15   3.59 1.744 1.140
2017.864336  32362 101.3217813  4.83 12.8946403  4.70  548.0 1.081 100   6.17   3.93 1.734 1.110
2017.864369  37908 116.5306327  4.84 18.5097389  4.74  803.0 1.060  31   4.82   3.50 1.574 1.072
2017.864394  37908 116.5306329  4.90 18.5097384  4.77  732.0 1.052  31   4.96   3.20 1.619 1.086
2017.864431  39311 120.5662672  4.85  2.3350930  4.78  671.0 1.198  54   4.30   2.51 1.617 1.051
2017.864454  39311 120.5662674  4.89  2.3350951  4.74  652.0 1.193  55   6.20   3.15 1.676 1.114
2017.864488  37740 116.1116999  4.87 24.3977446  4.78  337.0 1.021  30   5.05   5.06 1.485 1.096
2017.864501  37740 116.1116996  4.87 24.3977450  4.84  338.0 1.024  30   5.24   6.59 1.523 1.095
2017.864539  43109 131.6928631  4.99  6.4185390  4.88  491.0 1.143  29   6.98   6.73 1.703 1.113
2017.864555  43109 131.6928652  4.90  6.4185392  4.73  448.0 1.142  27   5.69   4.52 1.687 1.139
2017.871501 101810 309.4782146  6.14 18.2688842  6.12   41.0 1.080  30   3.60   6.99 1.397 1.091
2017.871516 105502 320.5222159  4.74 19.8048202  4.68  382.0 1.040  60   3.66   2.76 1.305 1.063
2017.871556 105502 320.5222152  4.52 19.8048199  4.43  363.0 1.050  60   2.01   1.95 1.025 1.121
2017.871580 112029 340.3658890  4.95 10.8313040  4.72  405.0 1.100  27   5.68   2.03 1.130 1.115
2017.871594 112029 340.3658897  4.92 10.8313040  4.67  391.0 1.100  30   6.78   2.85 1.077 1.116
2017.871630 114144 346.7511231  4.96  9.4094291  4.76  151.0 1.110  30   5.19   4.31 1.046 1.160
2017.871637 114144 346.7511210  4.96  9.4094312  4.88  164.0 1.110  30   5.39   5.86 1.034 1.097
2017.871652 114347 347.3810775  4.45  8.6771544  4.34  229.0 1.120  30   3.83   3.26 0.960 1.137
2017.871660 114347 347.3810779  4.62  8.6771538  4.51  194.0 1.120  30   3.98   4.89 1.088 1.179
2017.871678 114971 349.2951743  4.73  3.2823764  4.67  268.0 1.180  28   4.37   4.92 1.110 1.084
2017.871687 114971 349.2951748  5.07  3.2823762  4.87  207.0 1.180  30   9.07   6.44 1.105 1.062
2017.871705 115830 351.9914296  4.76  6.3787758  4.70  344.0 1.140  23   4.40   5.43 1.032 1.120
2017.871717 115830 351.9914293  4.82  6.3787752  4.69  276.0 1.140  23   3.28   2.96 1.017 1.127
2017.871736 117020 355.8431840  4.70 10.3315936  4.64  338.0 1.100  29   3.79   5.17 1.032 1.116
2017.871747 117020 355.8431845  5.07 10.3315949  4.94  251.0 1.100  29   4.31   3.81 1.162 1.102
2017.871766 118131 359.4394994  4.37 25.1412460  4.35  385.0 1.020  27   2.50   3.74 1.053 1.086
2017.871778 118131 359.4394976  4.33 25.1412455  4.32  311.0 1.020  30   2.16   4.11 0.914 1.086
2017.871795    677   2.0976648  4.50 29.0896236  4.39  168.0 1.010  30   4.46   3.06 0.922 1.085
2017.871801    677   2.0976643  4.51 29.0896251  4.43  164.0 1.010  30   2.45   2.79 0.982 1.107
2017.871825   3092   9.8326953  4.43 30.8604510  4.37  270.0 1.000  28   2.15   2.10 1.149 1.081
2017.871835   3092   9.8326962  4.35 30.8604493  4.31  246.0 1.000  30   2.65   2.98 0.982 1.069
2017.871862   1067   3.3089686  4.88 15.1835456  4.75  217.0 1.080  29   3.82   3.79 1.023 1.121
2017.871871   1067   3.3089681  4.78 15.1835450  4.67  216.0 1.080  30   2.93   4.14 0.963 1.138
2017.871885   3693  11.8341363  5.27 24.2667773  5.30  143.0 1.020  28   4.86   7.93 1.064 1.077
2017.871892   3693  11.8341356  4.91 24.2667801  4.83  240.0 1.020  28   4.40   5.30 1.079 1.105
2017.871915   8198  26.3487957  4.77  9.1580160  4.69  523.0 1.120  18   2.12   3.43 1.199 1.122
2017.871932   8198  26.3487956  4.77  9.1580162  4.72  441.0 1.110  15   0.52   3.27 1.186 1.126
2017.871952   7884  25.3577752  4.99  5.4876280  4.77  357.0 1.150  24   6.66   4.23 1.209 1.111
2017.871965   7884  25.3577751  4.74  5.4876267  4.56  340.0 1.150  24   4.98   2.80 1.037 1.116
2017.871983   8796  28.2705027  4.94 29.5776625  4.89  172.0 1.000  28   2.32   4.28 1.007 1.085
2017.871990   8796  28.2705026  4.75 29.5776634  4.72  199.0 1.000  29   2.88   3.73 0.911 1.055
2017.872006  12086  38.9452505  4.83 34.6873067  4.86  358.0 1.010  30   2.00   3.83 1.125 1.036
2017.872020  12086  38.9452498  4.80 34.6873057  4.69  394.0 1.000  29   3.12   2.43 1.085 1.103
2017.872047  12706  40.8244131  4.72  3.2350944  4.84  762.0 1.180  19   3.70   7.00 1.264 1.089
2017.872069  12706  40.8244141  4.97  3.2350928  4.75  525.0 1.180  21   5.70   3.94 1.176 1.119
2017.872087  14135  45.5698360  4.59  4.0893566  4.30  221.0 1.170  27  10.53   7.08 0.970 1.123
2017.872095  14135  45.5698354  4.66  4.0893572  4.29  202.0 1.170  27  10.56   5.99 1.063 1.152
2017.872111  15549  50.0848010  4.82 29.0483782  4.73  271.0 1.010  29   3.23   3.48 1.099 1.100
2017.872120  15549  50.0848016  4.70 29.0483794  4.63  237.0 1.010  29   2.20   2.57 0.966 1.076
2017.872136  17702  56.8712631  4.95 24.1049119  4.83  213.0 1.030  34   2.00   1.93 1.146 1.115
2017.872145  17702  56.8712639  4.99 24.1049129  4.80  254.0 1.020  33   3.15   2.64 1.324 1.180
2017.872163  18724  60.1700356  4.83 12.4902812  4.65  468.0 1.090  30   5.84   4.04 1.125 1.131
2017.872178  18724  60.1700355  5.09 12.4902796  4.90  394.0 1.090  29   3.80   1.87 1.263 1.125
2017.872194  18724  60.1700362  4.84 12.4902805  4.74  513.0 1.090  27   2.73   3.82 1.242 1.120
2017.872212  18724  60.1700362  5.05 12.4902806  4.81  487.0 1.080  29   6.83   3.57 1.276 1.117
2017.872229  18724  60.1700356  4.93 12.4902813  4.76  511.0 1.080  28   5.24   3.39 1.263 1.112
2017.872246  18724  60.1700344  4.70 12.4902794  4.60  502.0 1.080  30   3.42   3.77 1.076 1.121
2017.872673  39311 120.5662670  4.78  2.3350946  4.71  340.0 1.190  59   2.69   3.19 1.075 1.078
2017.872684  39311 120.5662664  4.95  2.3350939  4.82  310.0 1.190  52   2.40   2.73 1.146 1.107
2017.872706  37908 116.5306309  4.87 18.5097389  4.79  555.0 1.050  29   3.13   2.04 1.026 1.064
2017.872725  37908 116.5306311  4.74 18.5097392  4.62  555.0 1.060  32   2.34   2.57 1.076 1.123
2017.872749  41400 126.6829860  4.71 12.6540919  4.58  405.0 1.080  29   2.74   2.48 0.976 1.122
2017.872762  41400 126.6829854  4.89 12.6540923  4.78  286.0 1.090  30   3.01   3.23 0.985 1.108
2017.872780  43103 131.6741287  4.75 28.7596749  4.68  299.0 1.010  29   2.98   3.22 0.995 1.075
2017.872790  43103 131.6741289  4.90 28.7596755  4.86  244.0 1.010  26   1.46   4.56 1.030 1.109
2017.872806  47508 145.2869204  5.25  9.8921193  5.04  227.0 1.120  28   7.67   6.19 1.237 1.122
2017.872816  47508 145.2869214  5.09  9.8921207  5.07  323.0 1.110  28   6.61   8.18 1.343 1.105
2017.948185 113963 346.1905365  4.81 15.2050592  4.83 1139.0 1.070  26   8.79   9.42 2.109 1.047
2017.948244   1168   3.6511702  7.93 20.2067090  5.28 1111.0 1.030  26  33.07  13.81 1.946 1.060
2017.948274   1168   3.6511694  7.41 20.2067122  5.64  709.0 1.040  27  29.15  15.39 1.959 1.049
2017.948307   3632  11.6371627  5.82 15.4752589  5.46  481.0 1.060  26  17.35  14.34 1.535 1.048
2017.948323   3632  11.6371649  6.68 15.4752600  6.59  426.0 1.060  26  22.27  21.74 1.795 1.041
2017.948353   8198  26.3487987  5.05  9.1580174  4.99  909.0 1.130  20   8.00   7.86 1.598 1.050
2017.948380   8198  26.3487958  5.38  9.1580154  5.08  764.0 1.120  19   9.89   7.18 1.670 1.067
2017.948408   3092   9.8326976  4.58 30.8604450  4.54  409.0 1.030  28   5.60   5.58 1.486 1.058
2017.948423   3092   9.8326988  4.80 30.8604440  4.66  419.0 1.040  26   6.62   5.11 1.722 1.091
2017.948463  13328  42.8785447  4.58 35.0594241  4.53 1097.0 1.010  35   4.02   2.31 1.775 1.028
2017.948492  13328  42.8785458  4.66 35.0594277  4.68  636.0 1.000  35   2.86   3.75 1.681 1.079
2017.948520  13654  43.9520313  4.91 18.3315610  4.51  676.0 1.050  29  12.33   7.31 1.496 1.070
2017.948540  13654  43.9520316  4.85 18.3315613  4.65  461.0 1.040  29   9.84   7.48 1.514 1.082
2017.948564  18246  58.5330470  4.71 31.8835879  4.73  430.0 1.020  40   3.33   3.41 1.474 1.019
2017.948578  18246  58.5330458  4.84 31.8835883  4.81  358.0 1.010  37   3.13   2.92 1.460 1.035
2017.948605  18724  60.1700358  5.01 12.4902791  4.79  803.0 1.100  27   7.42   4.75 1.497 1.095
2017.948631  18724  60.1700352  5.07 12.4902805  4.88  733.0 1.090  26   6.80   4.43 1.531 1.081
2017.948656  18724  60.1700351  5.09 12.4902804  5.15  786.0 1.080  28   7.06   9.58 1.592 1.087
2017.948684  18724  60.1700354  4.89 12.4902800  4.98  872.0 1.080  27   4.52   7.57 1.542 1.055
2017.948713  18724  60.1700357  5.13 12.4902835  5.05  886.0 1.090  30   9.32   8.98 1.590 1.067
2017.948747  18724  60.1700342  4.55 12.4902806  4.48 1155.0 1.090  20   2.56   2.10 1.428 1.080
2017.948780  20455  65.7342835  4.80 17.5423752  4.68  443.0 1.060  30   5.58   4.28 1.389 1.080
2017.948794  20455  65.7342845  4.68 17.5423760  4.65  376.0 1.060  30   3.72   5.05 1.256 1.098
2017.948806  20455  65.7342845  4.90 17.5423732  4.83  274.0 1.070  30   3.54   3.80 1.264 1.078
2017.948816  20455  65.7342857  4.85 17.5423724  4.82  291.0 1.070  30   2.84   4.14 1.266 1.079
2017.948827  20455  65.7342843  5.04 17.5423739  4.98  292.0 1.080  30   4.69   5.24 1.385 1.064
2017.948839  20455  65.7342870  4.76 17.5423747  4.71  357.0 1.090  30   2.74   3.34 1.292 1.076
2017.948865  26207  83.7844984  4.78  9.9341505  4.70  720.0 1.110  82   2.85   3.95 1.346 1.106
2017.948889  26207  83.7844982  5.01  9.9341484  4.92  704.0 1.110  77   3.62   3.20 1.447 1.073
2017.948931  29696  93.8441211  4.65 29.4967735  4.59  833.0 1.000  87   3.60   3.23 1.441 1.067
2017.948955  29696  93.8441220  4.95 29.4967753  4.85  601.0 1.010  84   5.45   5.04 1.499 1.083
2017.948984  32246 100.9830039  4.63 25.1310674  4.56  297.0 1.020  41   5.70   4.62 1.556 1.055
2017.948996  32246 100.9830029  4.45 25.1310689  4.38  368.0 1.020  44   4.29   3.22 1.473 1.072
2017.949021  32362 101.3217701  4.71 12.8946377  4.65  661.0 1.080 127   4.06   3.69 1.631 1.074
2017.949041  32362 101.3217711  4.80 12.8946366  4.73  498.0 1.090 126   5.37   5.38 1.573 1.071
2017.949068  35550 110.0305844  4.74 21.9822287  4.64  633.0 1.030  49   3.49   3.54 1.491 1.107
2017.949087  35550 110.0305852  4.75 21.9822264  4.67  508.0 1.030  53   4.30   4.65 1.372 1.093
2017.949117  36962 113.9804431  5.11 26.8952154  4.94  282.0 1.010  30   7.85   5.54 1.641 1.077
2017.949128  36962 113.9804439  4.66 26.8952162  4.54  320.0 1.020  30   5.18   3.42 1.330 1.089
2017.949146  37629 115.8283877  4.87 28.8823649  4.81  309.0 1.010  30   3.30   3.61 1.144 1.068
2017.949158  37629 115.8283859  4.86 28.8823662  4.78  324.0 1.010  30   2.38   3.67 1.143 1.102
2017.949181  37521 115.5133982  4.65 14.2084549  4.55  612.0 1.090  41   4.31   2.66 1.278 1.077
2017.949199  37521 115.5133989  4.81 14.2084553  4.70  428.0 1.100  39   4.72   3.34 1.254 1.085
2017.949221  45860 140.2624342  5.11 34.3926389  4.96  124.0 1.010  27  12.87  11.35 1.184 1.033
2017.949227  45860 140.2624320  4.64 34.3926378  4.50  139.0 1.000  25   7.30   5.60 1.140 1.068
2017.949243  46146 141.1634008  4.88 26.1820862  4.79  375.0 1.020  30   3.61   3.67 1.192 1.099
2017.949257  46146 141.1634024  4.91 26.1820876  4.80  373.0 1.010  30   5.74   5.09 1.175 1.090
2017.949275  49669 152.0917022  5.97 11.9672366  4.72  407.0 1.110  21  19.80  10.77 1.363 1.077
2017.949291  49669 152.0917077  9.10 11.9672371  5.38  537.0 1.100  22  37.86  15.83 1.558 1.048
2017.949316  50335 154.1726825  6.02 23.4172747  7.72  471.0 1.030  26  17.85  30.64 1.497 1.053
2017.949333  50335 154.1726840  9.34 23.4172786  7.64  512.0 1.030  20  33.91  24.05 1.959 1.030
2017.949364  50583 154.9947690  5.61 19.8407149  4.98  964.0 1.040  26  17.19  11.15 1.482 1.030
2017.949397  50583 154.9947687  4.84 19.8407153  4.60 1050.0 1.040  27  11.35   8.45 1.346 1.049
2017.949435  49029 150.0531991  5.96  8.0441087  5.43  666.0 1.140  22  16.87  12.58 1.707 1.032
2017.949455  49029 150.0531986  5.72  8.0441108  5.42  547.0 1.150  22  15.18  12.63 1.561 1.031
2017.949481  53449 164.0060056  4.60  6.1853323  4.74  622.0 1.140  28   5.82   9.06 1.551 1.074
2017.949503  53449 164.0060048  4.56  6.1853347  4.70  613.0 1.150  25   3.67   7.20 1.572 1.051
2017.950926 117718 358.1219910  5.17 19.1201080  4.83  432.0 1.040  29   9.49   4.54 1.482 1.105
2017.950942 117718 358.1219910  5.08 19.1201081  4.82  442.0 1.040  28   8.20   4.05 1.484 1.079
2017.950970    677   2.0976683  4.48 29.0896192  4.33  446.0 1.010  30   6.69   3.89 1.389 1.078
2017.950984    677   2.0976654  4.64 29.0896175  4.42  356.0 1.010  30   8.12   4.32 1.362 1.068
2017.951003   2219   7.0127436  4.99 17.8932254  4.79  237.0 1.050  28   6.15   3.76 1.388 1.112
2017.951012   2219   7.0127445  5.03 17.8932271  4.80  251.0 1.050  26   7.36   5.22 1.394 1.124
2017.951030   1168   3.6511692  5.05 20.2067081  4.90  386.0 1.040  24   8.36   7.31 1.443 1.083
2017.951043   1168   3.6511699  5.14 20.2067099  5.11  369.0 1.050  28   9.63  10.30 1.432 1.080
2017.951093   8198  26.3487970  5.15  9.1580181  4.88  737.0 1.120  20   8.69   6.31 1.546 1.106
2017.951117   8198  26.3487972  5.25  9.1580187  5.16  672.0 1.110  20   8.01   7.98 1.660 1.079
2017.951140   8903  28.6605391  5.06 20.8074889  4.94  332.0 1.030  29   6.91   5.46 1.573 1.066
2017.951153   8903  28.6605382  5.06 20.8074872  5.00  378.0 1.030  30   5.63   6.76 1.495 1.104
2017.951184   9884  31.7943881  4.53 23.4616862  4.21  564.0 1.020  27  10.45   6.29 1.525 1.062
2017.951203   9884  31.7943870  4.21 23.4616848  4.30  532.0 1.020  26   5.81   7.73 1.573 1.071
2017.951235  14135  45.5698283  6.13  4.0893527  4.96 1038.0 1.180  24  21.98  13.16 1.535 1.084
2017.951261  14135  45.5698288  7.54  4.0893539  5.76  515.0 1.170  24  30.07  18.45 1.640 1.084
2017.951287  18246  58.5330472  4.92 31.8835913  4.79  538.0 1.020  38   6.80   3.32 1.715 1.045
2017.951304  18246  58.5330503  5.18 31.8835905  4.90  483.0 1.020  37  10.37   3.79 1.786 1.039
2017.951331  15549  50.0848011  4.98 29.0483794  4.92  692.0 1.010  28   6.73   6.64 1.802 1.062
2017.951353  15549  50.0848045  5.94 29.0483802  5.45  643.0 1.010  28  14.67   9.06 1.776 1.065
2017.951396  21421  68.9804963  8.47 16.5083583 11.66  625.0 1.070  30  38.44  58.35 2.063 1.066
2017.951417  21421  68.9804972  6.64 16.5083613  9.51  621.0 1.060  30  26.00  45.47 1.934 1.057
2017.951449  22957  74.0924336  5.42 13.5142449  5.19  857.0 1.090  28   7.83   3.28 1.809 1.055
2017.951530  20894  67.1661396  5.98 15.8707733  5.93 1139.0 1.070  28  10.75  10.72 1.809 1.041
2017.951641  28734  91.0300130  9.07 23.2628870  8.93  642.0 1.020  30  12.27  14.96 1.656 1.101
2017.956327 113963 346.1905361  4.61 15.2050581  4.59  573.0 1.060  28   4.67   5.37 1.468 1.082
2017.956346 113963 346.1905370  4.49 15.2050578  4.45  555.0 1.070  28   3.39   4.58 1.404 1.106
2017.956371 117887 358.6940633  5.07  0.1092399  4.68  497.0 1.220  27   9.90   4.35 1.419 1.103
2017.956387 117887 358.6940650  5.10  0.1092392  4.81  396.0 1.220  27   9.00   5.19 1.391 1.094
2017.956408 118131 359.4394948  4.73 25.1412445  4.45  391.0 1.020  28   7.51   2.77 1.359 1.118
2017.956423 118131 359.4394988  4.82 25.1412443  4.54  453.0 1.020  29  10.09   6.67 1.347 1.100
2017.956444   1067   3.3089691  5.18 15.1835458  4.95  347.0 1.060  29  10.08   8.41 1.323 1.128
2017.956456   1067   3.3089673  5.07 15.1835454  4.93  353.0 1.060  28   7.46   7.33 1.340 1.130
2017.956474   2219   7.0127449  5.14 17.8932269  4.80  251.0 1.050  26   8.26   3.47 1.421 1.131
2017.956483   2219   7.0127445  4.96 17.8932259  4.84  266.0 1.050  27   6.01   5.33 1.385 1.090
2017.956507   8198  26.3487975  4.93  9.1580181  4.77  743.0 1.140  20   5.93   4.66 1.529 1.104
2017.956531   8198  26.3487954  4.95  9.1580181  4.94  659.0 1.130  20   4.48   5.89 1.511 1.093
2017.956560   4906  15.7354632  4.86  7.8902601  4.67  687.0 1.130  27   5.97   3.57 1.505 1.120
2017.956582   4906  15.7354631  5.36  7.8902596  5.30  574.0 1.130  28   9.83  10.43 1.633 1.102
2017.956605  10064  32.3868448  4.83 34.9870988  4.77  400.0 1.000  37   4.21   2.82 1.460 1.049
2017.956619  10064  32.3868467  4.78 34.9870982  4.72  390.0 1.000  37   4.34   3.25 1.386 1.054
2017.956650  12706  40.8243968  5.33  3.2350981  5.54 1111.0 1.200  19  10.13  12.71 1.687 1.087
2017.956684  12706  40.8243996  5.04  3.2350939  4.84  950.0 1.180  19   7.73   6.30 1.531 1.101
2017.956714  15900  51.2029877  5.44  9.0284990  5.16  450.0 1.130  30  14.89  12.52 1.531 1.100
2017.956728  15900  51.2029867  5.25  9.0284976  4.98  382.0 1.130  30  12.54   9.97 1.464 1.095
2017.956746  18246  58.5330470  4.86 31.8835898  4.75  297.0 1.020  38   5.13   3.10 1.427 1.083
2017.956757  18246  58.5330474  4.99 31.8835898  4.86  306.0 1.020  37   7.06   5.53 1.449 1.068
2017.956780  16369  52.7183345  4.90 12.9366683  4.80  511.0 1.080  29   5.90   5.89 1.274 1.106
2017.956798  16369  52.7183347  5.17 12.9366683  5.12  505.0 1.080  29   7.92   8.52 1.317 1.081
2017.956819  20205  64.9489486  4.87 15.6275234  4.77  358.0 1.080  30   3.53   2.78 1.287 1.078
2017.956832  20205  64.9489481  5.04 15.6275261  4.81  379.0 1.070  30   6.89   3.66 1.333 1.098
2017.956859  20885  67.1442932  4.62 15.9620021  4.49  810.0 1.070  30   5.40   3.39 1.348 1.088
2017.956880  20885  67.1442925  5.00 15.9620014  4.89  477.0 1.060  30   5.47   4.64 1.344 1.080
2017.956909  22957  74.0924342  4.90 13.5142428  4.80  865.0 1.090  30   4.49   3.61 1.573 1.079
2017.956938  22957  74.0924344  4.77 13.5142429  4.68  841.0 1.080  30   3.46   3.06 1.470 1.084
2017.956973  25428  81.5731068  4.50 28.6065876  4.45  471.0 1.010  40   3.28   3.11 1.502 1.075
2017.956990  25428  81.5731065  4.65 28.6065869  4.55  509.0 1.010  34   4.46   1.79 1.570 1.061
2017.957024  29655  93.7190307  4.27 22.5067472  4.23 1125.0 1.050  42   3.40   2.31 1.392 1.078
2017.957056  29655  93.7190308  4.25 22.5067475  4.21  797.0 1.030  42   3.16   2.54 1.311 1.076
2017.957082  31681  99.4282558  4.41 16.3991032  4.33  364.0 1.070  67   4.66   3.12 1.398 1.092
2017.957094  31681  99.4282559  4.58 16.3991041  4.50  315.0 1.070  54   3.78   2.14 1.475 1.090
2017.957139  33929 105.6064945  4.76 17.7556518  4.65  989.0 1.060  77   3.74   2.94 1.350 1.108
2017.957170  33929 105.6064939  5.15 17.7556517  5.04  850.0 1.050  62   3.36   3.11 1.477 1.090
2017.957208  36962 113.9804434  4.71 26.8952156  4.64  555.0 1.020  29   2.49   2.58 1.351 1.070
2017.957224  36962 113.9804433  5.94 26.8952147  5.78  422.0 1.020  29   5.95   5.02 1.389 1.079
2017.957296  37300 114.8691689  4.77 17.6745157  4.71 1200.0 1.050  32   3.67   4.06 1.486 1.072
2017.957331  37300 114.8691672  4.76 17.6745145  4.69  943.0 1.050  38   3.22   2.80 1.469 1.071
2017.957364  36284 112.0404956  4.96  8.9255776  4.86  652.0 1.140  45   3.50   3.05 1.436 1.102
2017.961808 115022 349.4362848  5.12 49.0153296  5.10  857.0 1.030  32   4.54   3.95 1.941 1.013
2017.961835 115022 349.4362869  5.40 49.0153303  5.49  762.0 1.030  33   5.59   7.58 2.056 1.008
2017.961881    746   2.2995893  4.43 59.1488832  4.41  656.0 1.100  52   3.69   3.04 1.659 1.032
2017.961902    746   2.2995903  4.52 59.1488825  4.50  536.0 1.100  60   4.76   4.66 1.690 1.026
2017.961929   5447  17.4340953  4.71 35.6199981  4.59  635.0 1.010  27  12.33  11.24 1.315 1.076
2017.961949   5447  17.4340952  4.52 35.6199967  4.17  524.0 1.000  27  10.61   5.85 1.252 1.090
2017.961973   6686  21.4569193  4.70 60.2350420  4.70  304.0 1.110  65   3.17   4.09 1.350 1.023
2017.961983   6686  21.4569195  4.72 60.2350418  4.71  261.0 1.110  67   5.47   5.05 1.244 1.022
2017.962004   9640  30.9750833  4.34 42.3294771  4.27  500.0 1.020  29   6.07   5.03 1.256 1.084
2017.962022   9640  30.9750854  4.29 42.3294750  4.26  544.0 1.020  29   3.32   2.85 1.315 1.067
2017.962052  10340  33.3053754  4.63 44.2315852  4.58  789.0 1.020  53   4.39   3.36 1.381 1.048
2017.962075  10340  33.3053737  4.79 44.2315847  4.74  550.0 1.020  54   4.19   2.65 1.307 1.035
2017.962104  13531  43.5644159  4.64 52.7624561  4.62  697.0 1.060 118   4.22   3.85 1.436 1.021
2017.962125  13531  43.5644158  4.90 52.7624543  4.89  529.0 1.060 100   4.44   5.07 1.511 1.023
2017.962158  15890  51.1689415  4.71 64.5859952  4.66  476.0 1.160  78   4.54   3.49 1.364 1.036
2017.962174  15890  51.1689398  4.65 64.5859939  4.65  415.0 1.160  79   3.66   3.64 1.174 1.013
2017.962196  16335  52.6437161  4.96 47.9953112  4.93  445.0 1.030  60   4.98   3.29 1.488 1.018
2017.962213  16335  52.6437158  4.60 47.9953120  4.54  530.0 1.030  80   5.03   2.60 1.255 1.054
2017.962237  17358  55.7314332  4.75 47.7873817  4.71  473.0 1.030 109   5.66   3.44 1.301 1.035
2017.962253  17358  55.7314359  4.76 47.7873805  4.69  430.0 1.030 108   4.59   3.86 1.273 1.068
2017.962274  17884  57.3803298  4.66 65.5259016  4.55  471.0 1.160  30   6.30   3.21 1.645 1.018
2017.962291  17884  57.3803282  4.48 65.5259015  4.36  515.0 1.160  29   5.80   1.99 1.480 1.022
2017.962314  19812  63.7244804  4.80 48.4092451  4.73  445.0 1.030  89   4.46   3.35 1.281 1.060
2017.962329  19812  63.7244788  5.05 48.4092462  5.01  411.0 1.030  81   4.81   3.78 1.449 1.040
2017.962356  22678  73.1580948  4.81 36.7031687  4.76  720.0 1.010  84   4.00   3.49 1.448 1.054
2017.962380  22678  73.1580929  4.94 36.7031715  4.86  675.0 1.000  81   4.71   2.79 1.505 1.056
2017.962411  23522  75.8544909  4.85 60.4421742  4.83  743.0 1.110  47   6.03   5.44 1.562 1.011
2017.962434  23522  75.8544902  4.95 60.4421748  4.89  640.0 1.110  45   5.64   3.11 1.592 1.010
2017.962503  28358  89.8824744  4.53 54.2840429  4.53  810.0 1.060  41   3.13   3.67 1.516 1.009
2017.962524  28358  89.8824749  5.01 54.2840432  5.03  428.0 1.060  38   3.65   4.48 1.658 1.006
2017.962548  27673  87.8724201  4.74 39.1485259  4.73  592.0 1.000  83   3.99   4.28 1.510 1.019
2017.962567  27673  87.8724197  4.93 39.1485252  4.89  492.0 1.000  80   4.35   3.69 1.578 1.031
2017.962604  30520  96.2245882  4.77 49.2878820  4.75  708.0 1.030  40   3.42   3.51 1.621 1.018
2017.962626  30520  96.2245890  5.03 49.2878816  5.00  584.0 1.030  37   3.98   3.88 1.723 1.027
2017.962666  28404  89.9837145  4.45 45.9366967  4.45  978.0 1.040  28   3.34   3.91 1.963 1.036
2017.962693  28404  89.9837148  4.48 45.9366971  4.43  633.0 1.050  28   3.99   3.33 1.781 1.044
2017.962721  37946 116.6638466  5.01 37.5174618  4.98  656.0 1.000  30   4.08   3.71 1.657 1.037
2017.962745  37946 116.6638464  5.04 37.5174609  5.05  741.0 1.000  29   3.54   4.45 1.782 1.018
2017.962772  41704 127.5647708  5.24 60.7176325  4.96  439.0 1.110  26  10.55   6.39 1.723 1.022
2017.962787  41704 127.5647665  5.78 60.7176325  5.33  432.0 1.110  27  15.20   9.84 1.904 1.022
2017.962816  44127 134.7986272  5.48 48.0407589  7.53  882.0 1.040  30  15.73  32.36 1.753 1.019
2017.962842  44127 134.7986291  6.19 48.0407609 10.50  648.0 1.030  29  19.38  49.68 1.937 1.026
2017.962880  44390 135.6359347  9.74 67.6297052  7.50  818.0 1.180  25  41.91  28.11 2.217 1.024
2017.962907  44390 135.6359407  7.59 67.6297043  6.40  819.0 1.180  26  30.29  22.05 1.936 1.021
2017.962938  45915 140.4302638  5.16 56.6991633  4.99  633.0 1.070  29  10.06   7.73 1.498 1.028
2017.962960  45915 140.4302624  5.48 56.6991639  5.39  610.0 1.070  27  11.50  10.55 1.717 1.024
2017.962993  51233 156.9701537  6.32 36.7067388  5.14 1034.0 1.010  14  14.34   4.78 1.992 1.058
2017.963034  54061 165.9306637  6.98 61.7505282  6.83  940.0 1.130  25  26.34  25.40 1.734 1.034
2017.963105  53910 165.4610718  5.33 56.3825938  5.15  711.0 1.070  29  16.23  14.61 1.558 1.025
2017.963127  53910 165.4610752  5.51 56.3825941  5.05  619.0 1.070  28  16.94  12.60 1.589 1.034
2017.963153  57399 176.5115250 10.79 47.7795441  7.62  443.0 1.030  19  41.77  25.26 1.904 1.028
2017.963170  57399 176.5115221  9.60 47.7795493  5.63  518.0 1.030  16  32.99  11.14 1.897 1.041
2017.963206  58001 178.4584748  5.13 53.6947910 13.00  807.0 1.050  25  12.54  61.07 1.730 1.019
2017.964554 112917 343.0092217  4.90 43.3125344  4.78  666.0 1.020  52   7.41   3.28 1.486 1.046
2017.964576 112917 343.0092219  4.82 43.3125345  4.76  619.0 1.030  58   5.00   3.37 1.439 1.043
2017.964602 116727 354.8355174  4.61 77.6332178  4.49  495.0 1.360  40   8.48   5.14 1.455 1.016
2017.964619 116727 354.8355271  4.45 77.6332146  4.42  473.0 1.360  40   5.19   4.91 1.405 1.045
2017.964639    746   2.2995858  4.39 59.1488829  4.35  312.0 1.100  77   5.34   4.09 1.332 1.053
2017.964650    746   2.2995875  4.44 59.1488814  4.37  278.0 1.100  76   5.79   3.71 1.335 1.070
2017.964667   3179  10.1272886  4.03 56.5371721  4.00  374.0 1.070  60   3.56   2.23 1.211 1.064
2017.964680   3179  10.1272886  4.10 56.5371718  4.04  340.0 1.070  58   5.24   2.88 1.213 1.048
2017.964696   3821  12.2862504  4.90 57.8124291  4.86  220.0 1.080 105   4.55   2.74 1.184 1.036
2017.964705   3821  12.2862546  4.81 57.8124279  4.74  268.0 1.080 120   5.97   3.69 1.217 1.054
2017.964726   8886  28.5992201  4.66 63.6700092  4.61  576.0 1.150 119   5.61   3.65 1.199 1.058
2017.964744   8886  28.5992214  4.87 63.6700081  4.82  487.0 1.140 113   4.28   3.61 1.277 1.038
2017.964766  10340  33.3053772  4.89 44.2315843  4.79  398.0 1.020  56   5.14   4.02 1.280 1.107
2017.964781  10340  33.3053732  4.75 44.2315859  4.70  447.0 1.020  60   4.51   3.82 1.203 1.058
2017.964801  11313  36.4061173  4.78 50.2785570  4.74  375.0 1.040  85   3.75   3.09 1.189 1.034
2017.964814  11313  36.4061175  4.76 50.2785570  4.71  367.0 1.040  86   3.29   2.99 1.172 1.073
2017.964834  13268  42.6743505  4.61 55.8954293  4.56  357.0 1.080  59   5.60   4.99 1.514 1.050
2017.964848  13268  42.6743490  4.47 55.8954277  4.46  460.0 1.080  61   3.65   5.22 1.517 1.063
2017.964881  14328  46.1991265  4.35 53.5064173  4.34  614.0 1.060  66   2.83   2.72 1.478 1.024
2017.964900  14328  46.1991279  4.41 53.5064157  4.40  467.0 1.060  65   3.51   3.31 1.443 1.034
2017.964922  14354  46.2949612  4.36 38.8397509  4.34  501.0 1.000  30   3.89   3.69 1.401 1.050
2017.964939  14354  46.2949611  4.40 38.8397507  4.35  490.0 1.000  29   4.71   3.88 1.421 1.065
2017.964963  14668  47.3753424  4.71 44.8567675  4.66  422.0 1.010  67   3.87   3.04 1.335 1.045
2017.964976  14668  47.3753437  4.81 44.8567683  4.79  359.0 1.020  66   3.86   3.89 1.360 1.032
2017.964998  15890  51.1689457  4.66 64.5859934  4.62  508.0 1.150  90   5.15   2.74 1.325 1.031
2017.965014  15890  51.1689433  4.89 64.5859931  4.83  388.0 1.150  80   4.69   2.91 1.413 1.039
2017.965038  17529  56.2983649  4.61 42.5785425  4.57  720.0 1.010  87   4.07   3.42 1.350 1.045
2017.965059  17529  56.2983652  4.69 42.5785413  4.61  517.0 1.010  83   5.03   2.67 1.189 1.074
2017.965092  22678  73.1580930  4.59 36.7031693  4.53  947.0 1.010  95   4.78   3.45 1.435 1.079
2017.965118  22678  73.1580950  4.89 36.7031691  4.77  620.0 1.000  91   5.61   2.42 1.457 1.095
2017.965145  22626  73.0221759  4.81 63.5049551  4.80  573.0 1.140  70   4.31   3.62 1.437 1.017
2017.965165  22626  73.0221798  4.87 63.5049544  4.81  574.0 1.140  69   5.45   3.67 1.464 1.036
2017.965193  27673  87.8724184  4.65 39.1485247  4.60  692.0 1.010  96   5.91   3.93 1.518 1.045
2017.965213  27673  87.8724201  4.72 39.1485249  4.64  478.0 1.010  88   4.79   3.22 1.420 1.074
2017.965240  25769  82.5424528  4.69 63.0671965  4.61  731.0 1.130  54   5.45   2.44 1.266 1.048
2017.965261  25769  82.5424518  5.06 63.0671961  4.84  559.0 1.130  49   8.46   3.59 1.447 1.104
2017.965282  28360  89.8817715  4.49 44.9474343  4.47  310.0 1.010  44   3.02   3.50 1.462 1.044
2017.965293  28360  89.8817713  4.43 44.9474343  4.42  337.0 1.010  45   3.63   3.53 1.394 1.017
2017.965325  29919  94.4783304  4.60 61.5152762  4.45  753.0 1.120  30   7.25   4.11 1.552 1.039
2017.965349  29919  94.4783310  4.39 61.5152757  4.38  667.0 1.120  30   3.15   3.53 1.389 1.040
2017.965372  28380  89.9305621  4.84 37.2122283  4.76  299.0 1.020  77   4.78   2.72 1.342 1.060
2017.965383  28380  89.9305608  4.87 37.2122293  4.78  295.0 1.020  76   4.63   2.33 1.369 1.077
2017.965403  30520  96.2245835  4.89 49.2878815  4.78  454.0 1.040  40   5.97   3.65 1.457 1.052
2017.965419  30520  96.2245861  5.00 49.2878810  4.96  455.0 1.040  37   5.30   4.81 1.555 1.029
2017.965441  31579  99.1368216  4.88 38.4454067  4.80  439.0 1.020  45   4.91   2.99 1.509 1.063
2017.965456  31579  99.1368198  5.03 38.4454081  4.93  435.0 1.020  43   4.57   3.17 1.636 1.069
2017.965478  41704 127.5647654  5.57 60.7176325  5.02  379.0 1.120  26  13.92   6.89 1.666 1.034
2017.965491  41704 127.5647646  6.20 60.7176332  5.31  395.0 1.110  25  18.13   8.90 1.922 1.024
2017.965520  37946 116.6638486  4.88 37.5174615  4.83  810.0 1.000  30   4.13   3.42 1.687 1.027
2017.965546  37946 116.6638478  5.27 37.5174617  5.02  760.0 1.010  30   9.24   4.19 1.849 1.032
2017.965577  41075 125.7086464  4.86 43.1876285  4.78  666.0 1.010  27   6.62   5.47 1.769 1.029
2017.965597  41075 125.7086418  5.10 43.1876290  5.02  507.0 1.010  25   5.86   4.99 1.857 1.048
2017.965631  46733 142.8833192  5.34 63.0619950  5.33 1153.0 1.140  29  12.42  12.59 1.878 1.028
2017.965667  46733 142.8833227  5.70 63.0619949  5.88 1025.0 1.130  29  14.59  16.69 1.975 1.024
2017.965712  47965 146.6319483  5.60 57.1282344  5.35  775.0 1.080  25  14.49  12.11 1.858 1.029
2017.965736  47965 146.6319490  6.04 57.1282330  6.67  635.0 1.080  25  15.40  20.92 2.128 1.021
2017.965797  54061 165.9306669  7.91 61.7505295  6.08  318.0 1.120  26  33.34  21.17 1.406 1.059
2017.965821  50372 154.2730346  4.99 42.9141720  4.91  714.0 1.010  27   7.12   6.05 1.498 1.042
2017.965845  50372 154.2730353  5.12 42.9141707  4.98  690.0 1.020  27   8.22   6.46 1.516 1.045
2017.965872  58001 178.4584743  5.42 53.6947923 11.01  481.0 1.060  26  15.81  51.40 1.421 1.050
2017.965889  58001 178.4584772  5.85 53.6947956  8.40  491.0 1.060  25  18.99  35.78 1.431 1.075
2017.965914  60122 184.9528575  5.39 48.9841755  5.09  647.0 1.040  22  12.04   9.43 1.362 1.088
2017.965935  60122 184.9528568  5.76 48.9841756  5.32  552.0 1.040  22  14.57  10.88 1.369 1.088
2017.965955  57399 176.5115361  5.59 47.7795471  5.72  237.0 1.020  16  10.41  11.85 1.428 1.062
2017.965964  57399 176.5115327  7.13 47.7795450  7.20  275.0 1.030  20  23.62  24.33 1.426 1.083
2018.033083   9640  30.9750853  5.11 42.3294763  5.03  235.0 1.010  27   7.28   6.12 1.553 1.035
2018.033237  17296  55.5386560  4.76 63.2168976  4.74  478.0 1.140  63   4.57   3.56 1.554 1.009
2018.033252  17296  55.5386562  4.84 63.2168977  4.85  418.0 1.130  56   3.91   4.07 1.554 1.022
2018.033280  17358  55.7314387  5.20 47.7873799  5.18  803.0 1.020  81   6.87   6.08 2.112 1.014
2018.033311  17358  55.7314380  4.96 47.7873804  4.92 1104.0 1.030  91   7.24   5.58 2.057 1.021
2018.033357  23453  75.6195927  5.07 41.0757329  5.08  756.0 1.020  48   8.16   8.89 2.482 1.020
2018.033381  23453  75.6195940  5.04 41.0757333  5.03  665.0 1.010  50   6.65   6.81 2.364 1.022
2018.033475  24608  79.1728784  5.54 45.9958652  5.40  638.0 1.020  29  15.08  13.51 2.066 1.013
2018.033510  27639  87.7603874  5.23 37.3053413  5.16  978.0 1.000  53   7.30   5.39 2.342 1.023
2018.033544  27639  87.7603866  5.21 37.3053416  5.18 1112.0 1.000  51   7.68   7.11 2.491 1.019
2018.033595  28358  89.8824726  5.00 54.2840406  5.00  957.0 1.060  35   3.25   3.48 2.286 1.008
2018.033626  28358  89.8824750  5.34 54.2840400  5.31  930.0 1.070  32   6.41   5.25 2.594 1.007
2018.033849  46853 143.2066958  7.30 51.6746041  7.41  927.0 1.060  25  26.84  27.61 2.408 1.015
2018.033879  46853 143.2066963  5.95 51.6746094  8.81  903.0 1.050  28  18.88  39.25 2.143 1.018
2018.033922  47965 146.6319502  9.25 57.1282346  6.40  978.0 1.080  26  39.82  20.51 2.327 1.026
2018.033955  47965 146.6319446  6.51 57.1282346  6.06  993.0 1.080  23  20.15  16.69 2.275 1.016
2018.034017  53910 165.4610807 10.90 56.3825989  7.35 1118.0 1.090  26  50.52  29.53 2.140 1.030
2018.034054  53910 165.4610784 10.60 56.3825965  7.94 1140.0 1.080  27  49.81  33.97 2.150 1.027
2018.034106  54522 167.3292333 15.61 36.3092701  9.37 1111.0 1.000  20  65.97  35.19 2.247 1.021
2018.034238  63125 194.0054500 13.38 38.3186475  7.02  857.0 1.020  15  47.65  18.19 2.293 1.029
2018.034272  63125 194.0054581  6.79 38.3186551 16.14 1169.0 1.010  19  20.53  67.07 2.199 1.023
2018.034315  65378 200.9825066  7.81 54.9252536 16.38 1065.0 1.070  24  30.58  76.88 2.387 1.025
2018.034363  67301 206.8842397  8.67 49.3131927  5.66  978.0 1.040  21  32.92  13.29 2.593 1.019
2018.035796  10340  33.3053707  5.05 44.2315847  4.98  927.0 1.020  47   4.54   3.93 1.844 1.053
2018.035829  10340  33.3053727  4.83 44.2315835  4.80 1042.0 1.010  53   4.30   3.91 1.699 1.024
2018.035875  15863  51.0808988  4.23 49.8610553  4.22  741.0 1.050  34   3.70   3.43 1.822 1.019
2018.035902  15863  51.0808944  4.26 49.8610560  4.18  900.0 1.040  34   5.24   2.12 1.888 1.021
2018.035934  16335  52.6437145  4.88 47.9953107  4.86  647.0 1.030  67   4.71   4.25 1.672 1.027
2018.035957  16335  52.6437146  4.87 47.9953121  4.84  660.0 1.030  67   4.97   3.56 1.656 1.021
2018.035980  17884  57.3803304  4.78 65.5259018  4.65  382.0 1.160  29   6.48   3.52 1.618 1.034
2018.035995  17884  57.3803262  4.62 65.5259010  4.58  506.0 1.160  30   5.76   5.06 1.664 1.021
2018.036022  18532  59.4636060  4.90 40.0100823  4.90  697.0 1.000  39   3.63   4.04 1.705 1.018
2018.036046  18532  59.4636073  4.89 40.0100826  4.86  737.0 1.000  38   3.78   3.52 1.697 1.031
2018.036076  22678  73.1580928  4.80 36.7031702  4.72  569.0 1.010  86   3.30   2.07 1.308 1.081
2018.036095  22678  73.1580912  4.77 36.7031694  4.70  535.0 1.000  84   3.49   2.60 1.210 1.066
2018.036123  23522  75.8544884  4.86 60.4421743  4.87  737.0 1.110  45   4.14   4.76 1.607 1.015
2018.036148  23522  75.8544877  4.72 60.4421738  4.70  747.0 1.110  49   3.51   3.45 1.469 1.019
2018.036174  27673  87.8724173  4.73 39.1485261  4.68  367.0 1.010  92   3.18   4.08 1.226 1.068
2018.036186  27673  87.8724166  4.86 39.1485252  4.81  318.0 1.010  82   2.48   3.09 1.268 1.056
2018.036213  24738  79.5655299  4.64 42.7919598  4.62  825.0 1.010  84   3.72   3.31 1.628 1.033
2018.036236  24738  79.5655335  5.22 42.7919590  5.21  534.0 1.010  61   4.41   3.94 1.925 1.013
2018.036275  27639  87.7603853  4.71 37.3053416  4.70  978.0 1.000  71   2.99   3.22 1.763 1.019
2018.036303  27639  87.7603851  4.92 37.3053419  4.87  707.0 1.000  67   3.39   3.14 1.850 1.051
2018.036349  28404  89.9837153  4.51 45.9366973  4.48  782.0 1.030  30   5.18   4.98 1.862 1.052
2018.036373  28404  89.9837146  4.60 45.9366972  4.56  619.0 1.030  29   3.68   3.15 1.766 1.047
2018.036419  31579  99.1368231  4.73 38.4454071  4.70  927.0 1.010  48   3.14   2.80 1.709 1.036
2018.036445  31579  99.1368222  4.84 38.4454070  4.80  663.0 1.020  49   2.87   2.73 1.625 1.049
2018.036474  41704 127.5647589  5.19 60.7176313  5.07  642.0 1.120  29  11.63  10.18 1.700 1.032
2018.036494  41704 127.5647579  5.01 60.7176325  5.00  509.0 1.110  26   7.18   7.13 1.672 1.033
2018.036526  44127 134.7986033  5.48 48.0407583  5.81  947.0 1.040  29  16.22  19.34 1.649 1.021
2018.036552  44127 134.7986000  5.08 48.0407579  4.66  608.0 1.030  28  11.97   5.83 1.335 1.050
2018.036578  46733 142.8833199  4.84 63.0619999  4.83  548.0 1.140  29   3.60   4.09 1.297 1.047
2018.036597  46733 142.8833206  4.89 63.0620010  4.85  543.0 1.140  30   5.63   5.31 1.302 1.034
2018.036624  48319 147.7444608  5.66 59.0379769  6.07  671.0 1.100  29  15.91  19.78 1.415 1.025
2018.036647  48319 147.7444679  5.39 59.0379795  6.07  697.0 1.100  30  12.76  20.11 1.466 1.033
2018.036678  51233 156.9701412  5.02 36.7067396  4.84  725.0 1.020  20   8.76   7.21 1.287 1.076
2018.036699  51233 156.9701412  4.95 36.7067398  5.08  499.0 1.010  18   3.41   6.42 1.347 1.047
2018.036723  46853 143.2066963  5.10 51.6746071  5.70  454.0 1.050  25   7.88  15.29 1.629 1.035
2018.036739  46853 143.2067028  5.69 51.6746068  5.24  467.0 1.050  23  13.56   8.59 1.739 1.029
2018.036779  54522 167.3292273  6.72 36.3092699  6.51 1139.0 1.010  24  22.78  21.42 1.769 1.028
2018.036813  54522 167.3292242 19.62 36.3092687 11.40  915.0 1.000  18  79.94  42.48 2.450 1.025
2018.036874  57399 176.5115123 16.51 47.7795359 19.20  918.0 1.030  20  70.39  82.93 2.424 1.025
2018.036904  57399 176.5115158 22.94 47.7795363 18.24  880.0 1.030  21 102.45  80.22 2.531 1.034
2018.036964  62956 193.5083089  9.08 55.9597850 19.80 1034.0 1.080  13  27.82  69.26 2.846 1.044
2018.037001  62956 193.5083161  7.00 55.9597852 17.97 1183.0 1.070  13  18.35  62.42 2.875 1.030
2018.038527  11313  36.4061158  4.93 50.2785556  4.86  426.0 1.040  78   3.36   3.71 1.329 1.072
2018.038543  11313  36.4061171  4.70 50.2785566  4.58  508.0 1.040  86   4.51   2.78 1.241 1.112
2018.038566  13531  43.5644155  4.76 52.7624540  4.64  396.0 1.060 109   3.99   2.74 1.254 1.112
2018.038580  13531  43.5644127  4.84 52.7624536  4.77  389.0 1.060 104   3.93   2.84 1.335 1.061
2018.038608  14328  46.1991286  4.62 53.5064164  4.56  252.0 1.060  57   3.08   2.85 1.274 1.081
2018.038619  14328  46.1991268  4.48 53.5064164  4.41  330.0 1.060  60   3.14   3.07 1.246 1.094
2018.038636  14354  46.2949654  4.23 38.8397481  4.18  332.0 1.000  29   3.02   1.96 1.114 1.073
2018.038648  14354  46.2949656  4.28 38.8397501  4.20  294.0 1.000  30   4.05   2.92 1.105 1.132
2018.038670  14668  47.3753460  4.64 44.8567638  4.55  548.0 1.010  60   3.87   2.71 1.207 1.093
2018.038686  14668  47.3753468  4.87 44.8567645  4.76  361.0 1.010  57   3.91   2.86 1.307 1.107
2018.038710  19812  63.7244785  4.75 48.4092455  4.68  608.0 1.040  73   4.00   3.70 1.267 1.075
2018.038728  19812  63.7244806  4.78 48.4092450  4.66  497.0 1.040  77   3.81   3.26 1.253 1.116
2018.038754  21476  69.1725902  4.79 41.2647435  4.78  620.0 1.020  84   5.14   4.15 1.406 1.024
2018.038774  21476  69.1725918  4.77 41.2647400  4.72  560.0 1.010  82   3.81   3.01 1.281 1.046
2018.038805  23767  76.6289220  5.22 41.2341317  5.22  841.0 1.020  74   3.44   3.54 1.459 1.019
2018.038856  23416  75.4922322  4.73 43.8232952  4.64  775.0 1.010  35   3.25   3.85 1.523 1.138
2018.038878  23416  75.4922335  4.80 43.8232952  4.71  565.0 1.010  34   4.03   4.91 1.430 1.127
2018.038925  24608  79.1728730  5.27 45.9958666  4.82  803.0 1.020  29  17.46  13.35 1.349 1.126
2018.038952  24608  79.1728743  4.86 45.9958671  4.35  794.0 1.020  28  12.95   6.41 1.353 1.103
2018.038984  28360  89.8817615  4.45 44.9474339  4.31  796.0 1.020  31   4.82   2.72 1.394 1.118
2018.039008  28360  89.8817616  4.50 44.9474334  4.34  640.0 1.010  34   5.52   2.65 1.535 1.152
2018.039051  28380  89.9305601  4.61 37.2122270  4.61  957.0 1.000  64   5.25   4.67 1.643 1.127
2018.039077  28380  89.9305591  4.74 37.2122262  4.75  641.0 1.010  58   4.05   3.25 1.491 1.115
2018.039111  28358  89.8824720  4.60 54.2840413  4.57 1000.0 1.070  30   4.46   4.33 1.337 1.119
2018.039138  28358  89.8824727  4.77 54.2840410  4.71  600.0 1.080  32   4.12   3.24 1.318 1.129
2018.039169  30520  96.2245874  4.69 49.2878827  4.69  918.0 1.050  35   2.86   3.75 1.263 1.118
2018.039196  30520  96.2245873  4.94 49.2878824  4.93  654.0 1.060  33   4.06   4.25 1.361 1.160
2018.039226  34912 108.3475560  4.60 51.4288203  4.57  762.0 1.050  29   3.34   3.59 1.323 1.143
2018.039247  34912 108.3475547  4.79 51.4288202  4.71  474.0 1.060  32   4.09   2.74 1.289 1.121
2018.039266  44390 135.6359314  4.90 67.6297079  4.72  216.0 1.190  23   4.21   2.23 1.193 1.105
2018.039274  44390 135.6359248  4.94 67.6297088  4.74  218.0 1.190  26   6.29   4.97 1.122 1.130
2018.039291  45915 140.4302613  4.96 56.6991634  4.73  360.0 1.090  29   7.19   4.11 1.138 1.105
2018.039303  45915 140.4302620  5.88 56.6991647  5.33  319.0 1.080  29  12.89   5.44 1.156 1.104
2018.039326  46733 142.8833210  5.07 63.0620006  4.85  661.0 1.140  30   6.70   3.69 1.176 1.103
2018.039351  46733 142.8833208  4.94 63.0620005  4.69  795.0 1.130  29   8.11   4.40 1.108 1.083
2018.039398  50801 155.5817003  4.37 41.4996837  4.27  891.0 1.030  14   4.42   3.02 1.295 1.041
2018.039449  47965 146.6319471  5.90 57.1282348  5.31 1153.0 1.080  28  17.21  12.35 1.338 1.166
2018.039494  54539 167.4154345  4.60 44.4983509  5.00  753.0 1.030  11   5.29   8.66 1.332 1.084
2018.039517  54539 167.4154362  5.00 44.4983504  5.55  612.0 1.020  13   9.35  12.99 1.463 1.118
2018.039543  56211 172.8503488  4.64 69.3309824  4.43  547.0 1.210  26   8.08   5.70 1.269 1.106
2018.039561  56211 172.8503515  4.62 69.3309816  4.47  470.0 1.210  28   7.62   6.39 1.367 1.116
2018.039583  58001 178.4584760  4.87 53.6948016  4.88  440.0 1.070  24  10.13  10.68 1.184 1.061
2018.039599  58001 178.4584758  4.92 53.6948004  4.72  470.0 1.060  21  10.38   8.92 1.188 1.100
2018.039623  60122 184.9528587  4.81 48.9841746  4.98  573.0 1.040  21   4.51   8.28 1.166 1.065
2018.039641  60122 184.9528589  5.02 48.9841765  5.36  494.0 1.040  21   6.71  11.21 1.235 1.028
2018.039664  59774 183.8574759  5.12 57.0326583  4.81  491.0 1.080  30  10.82   6.88 1.298 1.106
2018.039681  59774 183.8574762  5.09 57.0326588  5.00  469.0 1.080  28   7.11   7.36 1.223 1.107
2018.039705  60998 187.5269616  4.99 69.2008499  4.73  592.0 1.210  24   7.59   3.80 1.247 1.092
2018.039724  60998 187.5269506  5.59 69.2008511  5.37  525.0 1.200  23   7.50   5.15 1.279 1.090
2018.039764  62223 191.2825896  5.94 45.4403223  8.57 1052.0 1.020  12  12.23  24.76 1.324 1.084
2018.039827  62956 193.5083123  5.58 55.9597812  5.09 1139.0 1.070   7   7.23   4.13 1.330 1.075
2018.041321  14328  46.1991240  4.46 53.5064150  4.46 1016.0 1.060  57   4.36   4.61 2.016 1.022
2018.041353  14328  46.1991255  4.53 53.5064164  4.53  869.0 1.060  55   3.54   4.49 2.062 1.027
2018.041407  16335  52.6437153  4.81 47.9953110  4.75 1071.0 1.030  66   7.06   4.59 1.831 1.020
2018.041439  16335  52.6437138  4.94 47.9953106  4.94  818.0 1.030  60   5.37   6.21 1.843 1.028
2018.041473  17296  55.5386555  4.79 63.2168966  4.82  841.0 1.130  54   4.44   5.79 1.957 1.019
2018.041499  17296  55.5386523  4.91 63.2168953  4.93  703.0 1.130  53   4.95   5.33 1.966 1.025
2018.041542  22626  73.0221743  4.73 63.5049508  4.72  909.0 1.140  74   4.91   5.41 1.653 1.047
2018.041570  22626  73.0221768  4.62 63.5049517  4.62  761.0 1.140  76   3.34   3.40 1.439 1.047
2018.041605  22678  73.1580911  4.82 36.7031694  4.78  782.0 1.000  87   3.61   3.01 1.482 1.065
2018.041630  22678  73.1580922  4.98 36.7031685  4.91  731.0 1.000  80   4.24   3.22 1.581 1.062
2018.041660  27673  87.8724148  4.65 39.1485242  4.58  517.0 1.010 109   4.47   3.57 1.341 1.085
2018.041675  27673  87.8724152  4.91 39.1485246  4.86  395.0 1.010  82   3.08   2.64 1.372 1.047
2018.041712  24738  79.5655300  4.64 42.7919583  4.62  882.0 1.010  78   4.04   3.29 1.604 1.023
2018.041737  24738  79.5655308  4.65 42.7919589  4.62  577.0 1.020  84   3.39   2.91 1.370 1.036
2018.041774  29919  94.4783314  4.69 61.5152743  4.58  573.0 1.120  29   5.76   3.95 1.640 1.109
2018.041797  29919  94.4783338  4.63 61.5152761  4.41  791.0 1.120  27   7.87   3.61 1.660 1.084
2018.041822  28404  89.9837142  4.51 45.9366970  4.34  311.0 1.030  30   5.15   2.16 1.324 1.131
2018.041833  28404  89.9837131  4.52 45.9366974  4.41  285.0 1.030  32   4.19   3.38 1.360 1.124
2018.041852  30520  96.2245889  4.75 49.2878803  4.58  452.0 1.040  43   4.43   1.95 1.392 1.161
2018.041867  30520  96.2245896  4.82 49.2878816  4.76  372.0 1.040  41   3.58   3.23 1.329 1.064
2018.041909  37946 116.6638446  4.76 37.5174612  4.72  329.0 1.000  30   3.72   3.48 1.013 1.052
2018.041920  37946 116.6638452  5.18 37.5174612  5.13  290.0 1.000  30   3.35   2.06 1.300 1.044
2018.041939  41075 125.7086428  5.07 43.1876270  4.94  362.0 1.020  27   8.23   6.26 1.387 1.030
2018.041951  41075 125.7086427  5.42 43.1876274  5.28  352.0 1.010  27   8.69   7.01 1.564 1.046
2018.041977  41704 127.5647562  5.75 60.7176270  5.37  756.0 1.110  27  16.91  12.92 1.563 1.019
2018.042001  41704 127.5647564  5.23 60.7176303  5.32  663.0 1.110  30  12.30  13.33 1.558 1.024
2018.042037  44127 134.7985992 16.73 48.0407582  6.73 1097.0 1.030  11  51.47   8.59 1.709 1.051
2018.046759   8198  26.3488001  7.58  9.1580193  6.26 1139.0 1.120  20  25.45  16.99 1.969 1.045
2018.046822  13328  42.8785452  4.82 35.0594251  4.78  789.0 1.000  33   3.36   2.53 1.785 1.031
2018.046846  13328  42.8785435  5.11 35.0594255  5.09  656.0 1.000  33   3.42   3.53 2.022 1.036
2018.046893  17702  56.8712599  4.82 24.1049094  4.78 1200.0 1.030  35   3.99   3.97 2.118 1.051
2018.046927  17702  56.8712622  4.96 24.1049087  4.93  893.0 1.020  34   4.30   4.82 2.070 1.055
2018.046974  20894  67.1661391  5.40 15.8707750  5.27 1139.0 1.070  28   8.49   6.66 2.348 1.045
2018.047025  22667  73.1331806  4.57 14.2503696  4.51  932.0 1.080  30   3.84   2.68 2.071 1.050
2018.047055  22667  73.1331824  4.67 14.2503689  4.54  887.0 1.070  30   6.65   3.87 2.035 1.029
2018.047083  25428  81.5731022  4.64 28.6065841  4.56  505.0 1.010  40   4.89   3.38 2.014 1.068
2018.047102  25428  81.5731027  4.47 28.6065831  4.47  549.0 1.010  46   3.50   4.95 1.869 1.040
2018.047145  29655  93.7190290  4.73 22.5067475  4.67 1179.0 1.040  53   6.42   4.57 1.807 1.062
2018.047183  29655  93.7190257  4.49 22.5067480  4.44 1099.0 1.030  58   5.97   4.33 1.634 1.094
2018.047223  33929 105.6064954  4.81 17.7556535  4.74  882.0 1.070  92   4.23   3.56 1.612 1.053
2018.047252  33929 105.6064909  4.92 17.7556535  4.86  831.0 1.060  87   4.69   3.29 1.646 1.042
2018.047294  36284 112.0404929  4.96  8.9255809  4.88  604.0 1.130  62   5.03   3.97 1.842 1.060
2018.047315  36284 112.0404965  4.85  8.9255791  4.75  630.0 1.120  63   6.31   3.18 1.714 1.057
2018.047343  37300 114.8691661  4.91 17.6745160  4.84  692.0 1.050  43   3.25   3.28 1.574 1.073
2018.047367  37300 114.8691666  5.19 17.6745165  5.09  718.0 1.050  40   7.04   5.06 1.804 1.048
2018.047398  37629 115.8283839  4.84 28.8823614  4.80  720.0 1.010  27   2.89   3.29 1.598 1.048
2018.047421  37629 115.8283839  4.80 28.8823612  4.71  680.0 1.010  29   4.94   2.80 1.436 1.034
2018.047449  37826 116.3253900  4.61 28.0259727  4.27  636.0 1.010  25   9.19   3.73 1.495 1.081
2018.047471  37826 116.3253956  4.54 28.0259735  4.43  672.0 1.020  26   6.88   4.84 1.595 1.057
2018.047506  37521 115.5134011  5.04 14.2084575  4.96  927.0 1.100  37   4.85   4.38 1.892 1.072
2018.047537  37521 115.5133975  5.15 14.2084581  5.08  988.0 1.120  39   7.00   6.01 2.041 1.053
2018.047584  50335 154.1726800  5.77 23.4172755  7.45 1000.0 1.040  22  15.65  27.23 1.843 1.052
2018.047614  50335 154.1726817  5.94 23.4172774  6.00  764.0 1.030  20  14.87  15.70 1.901 1.051
2018.047653  47908 146.4625584  7.15 23.7742020  4.67  711.0 1.020  23  26.55   5.81 1.929 1.048
2018.047678  47908 146.4625591  7.21 23.7742040  6.01  750.0 1.030  22  25.83  18.02 2.109 1.044
2018.047726  53229 163.3284263  8.51 34.2134968 11.13  775.0 1.000  21  31.52  45.62 2.156 1.044
2018.047753  53229 163.3284231 10.53 34.2134894 13.26  844.0 1.000  20  40.99  54.59 2.485 1.029
2018.047978  67459 207.3688638 13.80 15.7981012 11.55  620.0 1.090  27  67.02  54.49 2.099 1.079
2018.047999  67459 207.3688618 18.19 15.7981036 13.05  611.0 1.080  26  89.06  61.34 2.320 1.058
2018.048027  67665 207.9476936  9.34 34.4440731  9.81  638.0 1.010  30  43.00  46.13 2.226 1.050
2018.048051  67665 207.9476973 11.27 34.4440699 13.31  795.0 1.000  30  55.16  67.49 2.424 1.063
2018.048077  69673 213.9095198  7.67 19.1723763  5.86  339.0 1.050  13  22.44  13.68 1.819 1.070
2018.082366  14135  45.5698292  6.77  4.0893511  4.83  549.0 1.170  25  26.07  11.17 1.479 1.124
2018.082384  14135  45.5698282  8.23  4.0893538  5.36  514.0 1.170  25  34.81  15.62 1.476 1.098
2018.082416  20455  65.7342844  4.97 17.5423710  4.79  620.0 1.070  30   6.57   2.92 1.566 1.098
2018.082436  20455  65.7342856  5.15 17.5423729  5.00  531.0 1.060  30   6.08   2.93 1.584 1.099
2018.082455  20455  65.7342871  5.87 17.5423715  5.78  606.0 1.050  30   6.82   6.07 1.571 1.093
2018.082481  20455  65.7342848  5.10 17.5423729  4.91  926.0 1.050  30   7.23   3.61 1.538 1.122
2018.082508  20455  65.7342853  7.97 17.5423723  7.87  693.0 1.050  29   7.46   6.26 1.533 1.129
2018.082582  20894  67.1661389  4.93 15.8707717  4.82  891.0 1.070  28   4.67   3.04 1.364 1.098
2018.082608  20894  67.1661387  4.77 15.8707712  4.74  661.0 1.080  30   3.36   4.63 1.426 1.082
2018.082633  25428  81.5731021  4.55 28.6065793  4.55  545.0 1.010  29   3.31   4.36 1.535 1.059
2018.082651  25428  81.5731021  4.47 28.6065799  4.44  497.0 1.010  32   3.81   3.41 1.688 1.035
2018.082677  26451  84.4111940  4.78 21.1424379  4.73  552.0 1.030  55   4.02   3.81 1.399 1.063
2018.082694  26451  84.4111945  4.98 21.1424376  4.92  453.0 1.040  50   4.54   4.03 1.466 1.048
2018.082733  33929 105.6064933  5.15 17.7556530  5.09  833.0 1.060  53   5.27   5.34 1.662 1.080
2018.082762  33929 105.6064954  5.21 17.7556540  5.15  904.0 1.050  48   5.49   5.02 1.604 1.082
2018.082808  37300 114.8691682  5.90 17.6745155  5.86  833.0 1.060  29   5.49   5.14 1.559 1.069
2018.082833  37300 114.8691672  5.11 17.6745146  5.11  680.0 1.050  30   4.84   6.52 1.528 1.093
2018.082872  37629 115.8283828  5.94 28.8823582  5.94  676.0 1.010  30   6.26   6.79 1.579 1.068
2018.082894  37629 115.8283841  6.00 28.8823585  6.04  611.0 1.010  30   7.77   9.62 1.747 1.084
2018.082923  37279 114.8221417  4.52  5.2196866  4.50  736.0 1.160  30   5.64   5.41 1.557 1.073
2018.082948  37279 114.8221407  5.11  5.2196878  5.04  735.0 1.170  30  11.51  10.62 1.612 1.076
2018.082982  36425 112.4490874  8.44 12.0064647  7.91  825.0 1.120  28  16.94   7.11 1.458 1.065
2018.083007  36425 112.4490866 10.17 12.0064662  9.77  719.0 1.140  29  17.09   8.28 1.556 1.066
2018.083035  46750 142.9300243  9.75 22.9677997  7.71  483.0 1.030  14  26.08  13.65 1.541 1.085
2018.083052  46750 142.9300243  8.72 22.9678000  7.04  475.0 1.030  15  24.57  14.57 1.451 1.088
2018.083082  49669 152.0916797  6.09 11.9672365  7.30 1018.0 1.110   8  11.49  16.20 1.608 1.094
2018.083157  50335 154.1726823  7.35 23.4172756  5.80  573.0 1.020  14  18.87   8.75 1.474 1.091
2018.083176  50335 154.1726812  6.61 23.4172766  6.17  500.0 1.020  14  15.93  13.52 1.465 1.091
2018.083199  47508 145.2869088  6.65  9.8921179  6.76  523.0 1.130  29  20.74  22.00 1.501 1.100
2018.083216  47508 145.2869083  6.41  9.8921182  5.86  462.0 1.140  28  17.99  12.26 1.467 1.098
2018.083244  54872 168.5278710  5.79 20.5230635  6.17  829.0 1.040  20  17.06  19.77 1.484 1.096
2018.083267  54872 168.5278710  5.35 20.5230600  6.38  540.0 1.030  13  10.25  16.33 1.382 1.093
2018.083293  54951 168.8008116  5.83 23.0954798  7.68  542.0 1.020  19  15.65  27.00 1.510 1.080
2018.083313  54951 168.8008103  5.43 23.0954786  5.18  618.0 1.020  16  11.13   9.42 1.618 1.082
2018.083340  56779 174.6150091  6.04  8.1343179  6.39  580.0 1.120  18  15.35  18.14 1.656 1.130
2018.083357  56779 174.6150080  5.06  8.1343217  4.97  413.0 1.130  14   5.91   5.48 1.447 1.072
2018.083381  57632 177.2623443  4.66 14.5714842  4.63  614.0 1.070  15   4.73   5.04 1.666 1.104
2018.083401  57632 177.2623451  4.43 14.5714816  4.38  530.0 1.080  14   1.81   2.24 1.470 1.104
2018.083435  63090 193.8985119  5.18  3.3971947  5.37  704.0 1.180  28  16.67  18.52 1.583 1.092
2018.083459  63090 193.8985103  4.96  3.3971955  4.69  719.0 1.180  27  14.97  12.66 1.529 1.102
2018.083487  63608 195.5427627  6.46 10.9592453  4.98  514.0 1.100  24  23.40  12.44 1.569 1.114
2018.083503  63608 195.5427600  5.28 10.9592458  4.91  396.0 1.100  24  14.47  11.59 1.445 1.124
2018.083526  64852 199.4011501  5.72  5.4699486  4.94  443.0 1.150  26  15.97   8.11 1.504 1.122
2018.083541  64852 199.4011492  5.21  5.4699481  5.06  391.0 1.150  26  10.16   9.37 1.419 1.098
2018.083564  64022 196.7949058  5.07 27.6243879  5.31  523.0 1.020  16   6.35   9.47 1.419 1.078
2018.083582  64022 196.7949061  5.47 27.6243894  5.51  548.0 1.020  19  11.86  12.58 1.356 1.059
2018.083601  69673 213.9095083  5.15 19.1723575  6.68  113.0 1.040  17  12.86  21.83 1.266 1.061
2018.083606  69673 213.9095084  6.91 19.1723578  5.47  117.0 1.040  15  21.46  13.96 1.361 1.096
2018.083627  73568 225.5270949  5.17 25.0078911  4.90  708.0 1.030  29  11.55   8.33 1.493 1.067
2018.083649  73568 225.5270935  5.22 25.0078913  5.20  576.0 1.030  28   9.38  10.05 1.579 1.054
2018.085143  15890  51.1689413  4.66 64.5859932  4.57  775.0 1.150  65   4.43   2.76 1.423 1.100
2018.085164  15890  51.1689460  5.30 64.5859945  5.19  494.0 1.150  33   3.90   2.97 1.418 1.107
2018.085198  17884  57.3803237  4.41 65.5259009  4.22  576.0 1.160  30   6.45   2.48 1.240 1.114
2018.085214  17884  57.3803259  4.59 65.5259013  4.50  343.0 1.160  30   3.73   3.15 1.286 1.110
2018.085241  23767  76.6289220  4.70 41.2341322  4.64  882.0 1.020  96   4.41   3.56 1.404 1.065
2018.085267  23767  76.6289221  5.04 41.2341334  4.97  677.0 1.010  76   4.70   3.13 1.468 1.068
2018.085296  23453  75.6195943  4.45 41.0757326  4.40  708.0 1.010  57   3.74   3.44 1.560 1.075
2018.085313  23453  75.6195936  4.81 41.0757329  4.75  316.0 1.010  55   3.89   3.08 1.648 1.075
2018.085337  23522  75.8544921  4.86 60.4421739  4.80  671.0 1.110  41   4.44   3.20 1.566 1.055
2018.085359  23522  75.8544889  5.17 60.4421742  5.10  631.0 1.110  30   4.54   3.16 1.664 1.050
2018.085394  25769  82.5424500  4.73 63.0671959  4.64 1168.0 1.130  40   4.63   3.09 1.484 1.079
2018.085427  25769  82.5424523  4.70 63.0671965  4.58  819.0 1.140  50   4.58   2.23 1.342 1.102
2018.085463  27673  87.8724150  4.82 39.1485248  4.76  327.0 1.010  69   3.16   2.61 1.313 1.064
2018.085475  27673  87.8724155  4.95 39.1485247  4.88  330.0 1.010  67   3.10   3.50 1.422 1.071
2018.085498  29919  94.4783299  4.55 61.5152752  4.40  545.0 1.120  27   5.64   2.39 1.340 1.079
2018.085516  29919  94.4783288  4.65 61.5152744  4.51  516.0 1.120  28   6.29   3.14 1.404 1.051
2018.085543  34912 108.3475543  5.03 51.4288189  4.98  656.0 1.040  29   3.72   2.96 1.540 1.050
2018.085566  34912 108.3475541  4.94 51.4288190  4.93  726.0 1.040  29   2.97   4.12 1.556 1.055
2018.085593  31579  99.1368224  5.01 38.4454051  4.94  481.0 1.020  41   3.13   2.78 1.612 1.074
2018.085611  31579  99.1368239  4.90 38.4454052  4.82  526.0 1.030  38   4.52   2.88 1.511 1.061
2018.085645  41075 125.7086414  5.26 43.1876259  5.10  538.0 1.010  28  10.89   8.91 1.477 1.046
2018.085662  41075 125.7086416  5.21 43.1876254  4.93  429.0 1.010  27   9.17   3.95 1.486 1.050
2018.085686  44127 134.7985831  5.68 48.0407570  4.84  661.0 1.030  28  17.07   7.39 1.465 1.053
2018.085706  44127 134.7985846  5.06 48.0407565  5.19  458.0 1.030  30   8.45  11.03 1.446 1.053
2018.085728  44390 135.6359278  5.13 67.6297086  4.95  502.0 1.190  24  10.49   8.50 1.447 1.049
2018.085743  44390 135.6359274  5.97 67.6297071  5.22  369.0 1.180  25  16.99   9.28 1.423 1.033
2018.085768  45915 140.4302614  5.13 56.6991617  5.53  638.0 1.080  30   9.87  15.31 1.454 1.048
2018.085788  45915 140.4302623  5.37 56.6991617  5.34  534.0 1.070  30  11.60  11.66 1.464 1.047
2018.085813  46733 142.8833158  5.09 63.0620016  4.96  661.0 1.130  29   7.21   4.81 1.424 1.039
2018.085835  46733 142.8833145  5.06 63.0620046  5.06  647.0 1.130  30   5.47   6.18 1.444 1.042
2018.085858  46853 143.2066656  5.48 51.6746025  5.05  329.0 1.040  30  14.04   8.67 1.327 1.069
2018.085870  46853 143.2066691  5.30 51.6746025  5.09  311.0 1.050  27   9.40   6.24 1.359 1.049
2018.085963  57399 176.5115239  6.28 47.7795448  6.37  272.0 1.040  15  13.81  14.59 1.501 1.050
2018.085975  57399 176.5115289 10.98 47.7795474  7.45  383.0 1.040  17  40.70  23.59 1.369 1.043
2018.086087  62223 191.2825838  5.82 45.4403227  6.08 1104.0 1.030  16  13.95  15.76 1.482 1.057
2018.086122  62223 191.2825867  6.09 45.4403221  5.21 1030.0 1.020  19  17.88  11.65 1.398 1.061
2018.086167  63024 193.7353587  7.55 47.1966806  7.63  476.0 1.020  15  20.86  21.47 1.681 1.043
2018.086187  63024 193.7353726  7.27 47.1966837  7.28  689.0 1.020  20  24.55  24.75 1.508 1.059
2018.086213  66738 205.1843023  6.29 54.6815809  5.00  473.0 1.070  22  19.15   7.49 1.427 1.060
2018.086228  66738 205.1843057  6.49 54.6815795  5.69  409.0 1.070  23  20.27  14.15 1.405 1.059
2018.086257  69068 212.0716388  5.63 49.4584666  5.99  891.0 1.040  30  15.94  19.85 1.488 1.055
2018.086284  69068 212.0716379  5.30 49.4584662  5.44  769.0 1.040  23   8.97  11.19 1.503 1.046
2018.086312  67301 206.8842348  4.51 49.3131939  4.57  600.0 1.030  28   6.84   8.31 1.389 1.055
2018.086329  67301 206.8842337  5.14 49.3131932  5.51  410.0 1.030  30  13.45  17.59 1.476 1.048
2018.086351  69038 211.9823959  5.93 43.8542978  5.49  465.0 1.010  20  17.35  14.52 1.271 1.077
2018.086367  69038 211.9823955  6.22 43.8542967  5.28  479.0 1.010  18  17.92  11.46 1.371 1.036
2018.086390  71075 218.0187428  5.74 38.3090083  4.97  466.0 1.000  29  18.00  10.15 1.346 1.072
2018.101559  20455  65.7342874  5.02 17.5423739  5.08 1022.0 1.060  29   6.36   8.17 2.175 1.044
2018.101591  20455  65.7342866  4.97 17.5423746  5.14  906.0 1.050  30   4.91   9.06 2.119 1.030
2018.101637  22667  73.1331821  4.89 14.2503692  4.86  983.0 1.070  30   7.60   7.40 2.172 1.037
2018.101671  22667  73.1331759  8.99 14.2503708  6.85 1073.0 1.070  28  36.13  18.92 3.882 1.026
2018.104284  20455  65.7342851  4.87 17.5423711  4.66  396.0 1.060  29   5.98   1.36 1.392 1.087
2018.104297  20455  65.7342870  4.99 17.5423729  4.85  350.0 1.050  30   5.00   2.12 1.462 1.064
2018.104310  20455  65.7342859  4.80 17.5423713  4.72  408.0 1.050  30   3.45   2.96 1.407 1.063
2018.104324  20455  65.7342848  4.83 17.5423712  4.73  375.0 1.050  30   3.84   2.00 1.359 1.070
2018.104337  20455  65.7342847  5.00 17.5423737  4.88  351.0 1.050  29   3.86   2.04 1.446 1.077
2018.104351  20455  65.7342847  4.77 17.5423722  4.61  406.0 1.050  29   5.14   2.10 1.315 1.085
2018.104371  20894  67.1661391  4.92 15.8707713  4.78  405.0 1.060  30   5.48   3.97 1.309 1.094
2018.104386  20894  67.1661407  5.21 15.8707721  5.20  426.0 1.060  28   3.64   4.88 1.549 1.041
2018.104454  24727  79.5442339  4.98 33.3708058  4.95  857.0 1.000  90   3.69   3.32 1.748 1.024
2018.104484  24727  79.5442323  4.50 33.3708047  4.47  930.0 1.000 129   3.60   3.50 1.335 1.040
2018.104514  26366  84.2271117  4.88  9.2891348  4.78  391.0 1.110  76   4.64   3.38 1.374 1.087
2018.104528  26366  84.2271130  4.79  9.2891339  4.69  436.0 1.120  78   4.94   3.08 1.354 1.090
2018.104550  28734  91.0300103  4.78 23.2628845  4.68  452.0 1.020 104   4.70   2.64 1.245 1.081
2018.104566  28734  91.0300095  5.02 23.2628844  4.95  427.0 1.020  93   4.09   3.07 1.380 1.063
2018.104595  36284 112.0404934  4.85  8.9255790  4.73  445.0 1.140  64   4.64   3.07 1.535 1.107
2018.104611  36284 112.0404947  4.93  8.9255776  4.81  426.0 1.140  63   5.56   3.44 1.552 1.076
2018.104651  37279 114.8221301  4.20  5.2196848  4.19 1097.0 1.170  29   5.01   5.04 1.510 1.073
2018.104680  37279 114.8221260  4.37  5.2196855  4.18  670.0 1.160  28   7.18   2.81 1.508 1.071
2018.104714  37521 115.5133994  4.68 14.2084557  4.59  810.0 1.070  49   5.18   3.18 1.483 1.064
2018.104738  37521 115.5133996  4.93 14.2084558  4.87  583.0 1.070  42   3.92   3.56 1.532 1.052
2018.104765  36188 111.7874067  4.73  8.2891228  4.66  616.0 1.130  72   4.20   2.80 1.593 1.070
2018.104784  36188 111.7874071  4.92  8.2891225  4.83  502.0 1.140  69   5.10   4.03 1.640 1.068
2018.104807  40526 124.1286030  5.03  9.1852938  4.94  393.0 1.110  30   5.72   4.78 2.010 1.075
2018.104826  40526 124.1286042  4.60  9.1852939  4.52  751.0 1.120  29   5.29   3.88 1.930 1.052
2018.104886  43813 133.8479337  4.64  5.9456374  4.56 1090.0 1.150  27   7.53   6.76 1.981 1.051
2018.104917  43813 133.8479322  4.73  5.9456387  5.00  818.0 1.150  29   7.62  11.87 2.024 1.039
2018.104972  47508 145.2869059  5.19  9.8921214  5.31 1184.0 1.110  23   9.00  10.90 2.129 1.036
2018.105008  47508 145.2869054  5.51  9.8921213  5.46 1029.0 1.110  24  11.52  11.28 2.195 1.032
2018.105048  50335 154.1726805  5.48 23.4172784  5.96  978.0 1.020  21  12.50  16.58 1.831 1.033
2018.105078  50335 154.1726817  5.52 23.4172777  5.95  824.0 1.030  22  12.99  16.96 1.774 1.054
2018.105118  54879 168.5597097  5.75 15.4291750  5.87 1111.0 1.060  18  14.13  15.25 1.703 1.049
2018.105150  54879 168.5597107  5.84 15.4291730  6.03  822.0 1.060  18  14.17  15.75 1.652 1.048
2018.105179  55219 169.6195851  8.56 33.0944485  5.60  498.0 1.000  17  29.77  13.55 1.783 1.078
2018.105198  55219 169.6195863  9.05 33.0944474  4.81  600.0 1.010  17  32.37   7.29 1.757 1.046
2018.105236  57757 177.6775698  5.38  1.7633513  5.45  725.0 1.200  22  11.98  13.04 1.741 1.061
2018.105259  57757 177.6775697  5.43  1.7633535  5.45  648.0 1.210  23  12.10  13.02 1.711 1.090
2018.105284  57632 177.2623414  5.31 14.5714827  4.98  453.0 1.090  21  13.42  10.84 1.611 1.070
2018.105299  57632 177.2623442  7.23 14.5714858  4.70  446.0 1.100  22  26.52   7.32 1.696 1.118
2018.105321  63090 193.8985068  4.37  3.3971965  4.48  446.0 1.180  27   7.94   9.98 1.415 1.095
2018.105337  63090 193.8985064  4.72  3.3971955  5.06  469.0 1.180  28  12.38  15.91 1.502 1.081
2018.105358  63608 195.5427575  4.99 10.9592459  4.77  329.0 1.100  20  10.38   8.53 1.469 1.090
2018.105369  63608 195.5427553  5.84 10.9592458  5.03  327.0 1.100  23  18.23  11.84 1.485 1.070
2018.105390  64852 199.4011510  5.50  5.4699476  5.19  486.0 1.150  28  14.66  12.03 1.555 1.090
2018.105406  64852 199.4011508  5.47  5.4699474  4.97  425.0 1.160  25  12.68   6.85 1.546 1.074
2018.105431  63950 196.5943336  4.96 22.6159655  4.81  722.0 1.040  19  10.15   9.08 1.392 1.079
2018.105454  63950 196.5943301  5.06 22.6159638  4.51  600.0 1.050  22  12.02   6.12 1.273 1.090
2018.105479  73745 226.1104479  5.01 26.9476212  4.80  523.0 1.020  27   7.81   4.61 1.358 1.072
2018.105497  73745 226.1104483  4.77 26.9476220  4.78  490.0 1.020  28   4.16   5.53 1.254 1.055
2018.105523  75695 231.9561676  4.99 29.1061410  4.88  652.0 1.020  29   6.92   5.40 1.437 1.057
2018.105546  75695 231.9561701  5.20 29.1061427  5.18  676.0 1.010  30   9.17   9.46 1.529 1.049
2018.107137  23123  74.6370890  4.99  1.7139787  4.64  529.0 1.200  30   8.77   3.28 1.449 1.140
2018.107154  23123  74.6370893  4.98  1.7139804  4.75  471.0 1.200  29   6.93   4.55 1.478 1.134
2018.183762  34909 108.3428825  4.82 16.1587537  4.72  251.0 1.080  38   3.52   2.58 1.262 1.088
2018.183771  34909 108.3428822  4.96 16.1587529  4.83  236.0 1.070  39   4.96   3.21 1.324 1.092
2018.183788  36188 111.7874029  4.76  8.2891228  4.68  365.0 1.140  60   2.63   3.38 1.311 1.103
2018.183801  36188 111.7874035  4.76  8.2891250  4.65  358.0 1.140  61   4.03   3.19 1.270 1.100
2018.183823  36425 112.4490917  4.76 12.0064653  4.67  545.0 1.100  74   3.25   2.45 1.260 1.091
2018.183841  36425 112.4490919  4.77 12.0064666  4.67  485.0 1.090  71   3.79   2.96 1.192 1.091
2018.183862  37279 114.8220797  4.13  5.2196707  4.11  338.0 1.160  30   3.53   3.85 1.207 1.103
2018.183874  37279 114.8220787  4.16  5.2196707  4.15  373.0 1.160  29   3.29   3.61 1.260 1.088
2018.183898  35350 109.5229938  4.68 16.5402047  4.60  566.0 1.060  55   2.00   3.05 1.135 1.097
2018.183916  35350 109.5229942  4.78 16.5402039  4.68  437.0 1.060  56   2.08   2.39 1.099 1.100
2018.183939  35120 108.9144046  4.72  7.9777573  4.65  483.0 1.140  94   2.08   2.43 1.139 1.078
2018.183955  35120 108.9144054  4.91  7.9777568  4.83  409.0 1.150  91   2.27   3.03 1.204 1.082
2018.183977  39311 120.5662583  4.93  2.3351042  4.86  461.0 1.190  60   3.12   3.30 1.368 1.064
2018.183994  39311 120.5662582  4.97  2.3351060  4.91  544.0 1.200  60   3.22   2.78 1.481 1.055
2018.184020  45058 137.6615897  4.17 30.9629657  4.29  632.0 1.010  27   4.16   6.95 1.316 1.040
2018.184042  45058 137.6615907  4.15 30.9629663  4.10  660.0 1.010  28   5.72   4.98 1.153 1.037
2018.184073  47310 144.6128657  4.76  4.6490345  4.65  731.0 1.170  28   4.56   3.13 1.338 1.070
2018.184095  47310 144.6128650  4.91  4.6490355  4.79  606.0 1.160  30   4.59   3.57 1.341 1.081
2018.184124  50583 154.9947811  4.35 19.8407111  4.60  683.0 1.050  25   4.70   9.12 1.213 1.074
2018.184148  50583 154.9947820  4.39 19.8407117  4.17  781.0 1.050  25   7.33   3.03 1.110 1.058
2018.184176  49669 152.0916720  4.60 11.9672421  4.87  482.0 1.090  27  11.27  14.26 1.231 1.087
2018.184193  49669 152.0916739  7.45 11.9672422  6.80  498.0 1.090  22  29.06  25.44 1.329 1.073
2018.184213  49637 151.9757036  4.89  9.9971798  4.73  339.0 1.110  30   6.04   3.74 1.199 1.079
2018.184225  49637 151.9757043  4.74  9.9971792  4.68  305.0 1.110  28   2.27   3.91 1.119 1.104
2018.184247  49583 151.8331289  4.73 16.7626601  4.73  600.0 1.060  22   4.11   5.28 1.107 1.058
2018.184265  49583 151.8331279  4.83 16.7626591  4.77  483.0 1.070  22   3.10   3.24 1.156 1.060
2018.184288  53449 164.0060012  4.41  6.1853343  4.43  490.0 1.140  29   2.55   4.85 1.243 1.072
2018.184304  53449 164.0060009  4.60  6.1853346  4.52  412.0 1.150  30   5.86   5.52 1.177 1.083
2018.184322  55219 169.6195800  4.58 33.0944480  4.40  247.0 1.000  19   5.88   3.29 1.006 1.057
2018.184331  55219 169.6195806  4.71 33.0944482  4.47  217.0 1.000  19   7.06   3.85 0.958 1.069
2018.184347  56779 174.6150056  4.82  8.1343204  4.75  291.0 1.120  18   4.39   4.51 1.235 1.076
2018.184357  56779 174.6150049  5.41  8.1343246  5.13  237.0 1.120  19   8.52   5.80 1.227 1.084
2018.184388  57380 176.4647247  5.06  6.5284493  6.25  664.0 1.140  24  11.27  21.40 1.446 1.063
2018.184411  57380 176.4647250  5.42  6.5284497  5.74  726.0 1.140  25  15.84  18.76 1.375 1.073
2018.184439  60742 186.7339943  4.86 28.2680144  4.83  500.0 1.010  14   2.89   3.37 1.190 1.056
2018.184456  60742 186.7339944  4.96 28.2680142  5.39  464.0 1.010  16   4.62   9.99 1.220 1.048
2018.184480  58948 181.3010680  4.98  8.7331855  4.72  481.0 1.130  25   8.31   4.51 1.192 1.069
2018.184495  58948 181.3010675  5.00  8.7331877  5.00  388.0 1.140  25   4.95   6.45 1.238 1.062
2018.184518  63608 195.5427471  5.95 10.9592489  4.52  507.0 1.100  23  19.59   6.78 1.426 1.063
2018.184533  63608 195.5427464  6.27 10.9592474  4.69  369.0 1.100  24  22.00   8.89 1.335 1.079
2018.184553  63355 194.7308142  5.05 17.4096146  4.78  445.0 1.060  23   8.25   4.99 1.291 1.089
2018.184568  63355 194.7308132  6.08 17.4096130  5.36  372.0 1.060  23  15.31   7.88 1.431 1.049
2018.184591  63090 193.8984945  4.24  3.3971971  4.25  712.0 1.200  25   5.20   5.81 1.495 1.067
2018.184615  63090 193.8984938  5.14  3.3971987  4.68  711.0 1.220  26  14.48   9.97 1.787 1.057
2018.184647  72105 221.2464566  5.33 27.0743341  5.23  426.0 1.020  18  11.19  10.53 1.750 1.044
2018.184663  72105 221.2464562  5.23 27.0743344  5.96  503.0 1.010  22  13.43  19.04 1.701 1.026
2018.184689  74666 228.8761948  4.90 33.3142707  4.76  542.0 1.010  28   8.39   6.49 1.573 1.046
2018.184704  74666 228.8761950  5.26 33.3142700  4.86  363.0 1.010  27  11.22   4.93 1.444 1.037
2018.184739  77070 236.0676673  4.94  6.4258625  4.84  873.0 1.160  30  11.80  11.03 1.652 1.078
2018.184765  77070 236.0676667  4.64  6.4258629  4.70  684.0 1.150  29   8.36   9.74 1.539 1.055
2018.184800  79349 242.9083647  4.80 23.4947418  4.84  576.0 1.030  27   2.85   5.18 1.327 1.034
2018.184818  79349 242.9083643  4.86 23.4947413  4.84  489.0 1.030  27   3.39   4.42 1.248 1.058
2018.184851  80170 245.4798122  4.67 19.1533463  4.60  978.0 1.050  29   3.40   3.06 1.275 1.077
2018.184878  80170 245.4798122  4.97 19.1533469  4.89  670.0 1.040  30   3.37   2.81 1.132 1.068
2018.186475  20455  65.7342871  4.93 17.5423730  4.92  612.0 1.160  30   3.72   3.47 1.535 1.007
2018.186496  20455  65.7342879  5.04 17.5423719  5.07  661.0 1.190  29   2.50   4.52 1.641 1.019
2018.186522  20455  65.7342881  5.10 17.5423733  5.27  878.0 1.220  30   4.51   8.95 1.600 1.022
2018.186554  20455  65.7342876  4.72 17.5423716  4.72 1034.0 1.270  30   3.67   3.98 1.465 1.020
2018.186585  20455  65.7342879  5.23 17.5423729  5.35  819.0 1.330  29   3.89   6.97 1.684 1.007
2018.186661  36188 111.7874034  4.99  8.2891227  4.95 1034.0 1.130  40   2.97   3.94 1.606 1.062
2018.186697  36188 111.7874027  4.54  8.2891239  4.51 1166.0 1.140  47   2.96   3.36 1.472 1.040
2018.186752  34909 108.3428819  4.78 16.1587547  4.73  486.0 1.130  40   2.86   2.78 1.420 1.050
2018.186768  34909 108.3428828  4.83 16.1587541  4.81  425.0 1.140  39   2.93   3.46 1.476 1.025
2018.186805  38016 116.8762406  4.88 33.4155553  4.85  789.0 1.040  28   3.48   3.32 1.463 1.029
2018.186831  38016 116.8762405  4.85 33.4155548  4.84  772.0 1.060  29   3.70   3.85 1.447 1.015
2018.186863  37908 116.5306206  4.91 18.5097380  4.89  642.0 1.160  34   3.64   4.33 1.426 1.041
2018.186885  37908 116.5306186  4.89 18.5097363  4.87  666.0 1.180  35   3.80   4.57 1.461 1.038
2018.186915  37826 116.3253440  4.55 28.0259747  4.64  760.0 1.160  26   8.36   9.60 1.484 1.049
2018.186941  37826 116.3253439  4.87 28.0259729  4.74  781.0 1.200  26  12.14  10.74 1.461 1.037
2018.186969  37740 116.1116828  4.83 24.3977429  4.82  454.0 1.280  30   5.04   5.54 1.460 1.025
2018.187026  49029 150.0531947  5.28  8.0441101  5.28  447.0 1.170  19   8.44   8.92 1.515 1.040
2018.187042  49029 150.0531939  4.93  8.0441072  4.96  479.0 1.180  22   7.58   8.32 1.399 1.042
2018.187107  54951 168.8008099  5.02 23.0954779  4.73  410.0 1.030  18   9.51   6.85 1.296 1.054
2018.187331  81693 250.3187553  4.78 31.6049010  4.58  705.0 1.240  28   9.19   6.58 1.569 1.052
2018.187375  71995 220.8556008  4.89 26.5277726  4.98  381.0 1.020  27   3.98   6.99 1.420 1.047
2018.187388  71995 220.8556016  5.06 26.5277733  4.92  359.0 1.020  28   5.98   4.72 1.515 1.091
2018.187410  72208 221.5243273  4.60 15.1318674  4.46  453.0 1.070  25   5.22   3.53 1.286 1.086
2018.187426  72208 221.5243269  4.62 15.1318660  4.58  473.0 1.070  27   6.20   6.32 1.277 1.064
2018.187452  73568 225.5270926  4.95 25.0078924  4.86  600.0 1.020  29   6.37   5.33 1.413 1.050
2018.187472  73568 225.5270934  4.97 25.0078936  4.97  573.0 1.020  29   7.08   7.77 1.347 1.043
2018.187493  74666 228.8761960  4.90 33.3142710  5.09  275.0 1.000  29   6.33  10.40 1.291 1.047
2018.187503  74666 228.8761960  5.39 33.3142721  5.12  240.0 1.000  29  10.78   6.91 1.299 1.047
2018.187531  80197 245.5892993  4.55 33.7988602  4.47  978.0 1.020  29   4.81   2.90 1.252 1.032
2018.187555  80197 245.5892997  5.01 33.7988589  5.00  501.0 1.010  28   4.10   4.48 1.387 1.031
2018.187591  82028 251.3439691  4.71 15.7450326  4.71 1168.0 1.080  34   2.15   4.08 1.588 1.044
2018.200318  36425 112.4490912  5.01 12.0064682  5.03  909.0 1.090  60   4.16   4.46 1.783 1.017
2018.200351  36425 112.4490916  5.04 12.0064663  5.07 1066.0 1.100  60   4.84   5.15 1.965 1.024
2018.205723  35350 109.5229941  4.84 16.5402040  4.80  676.0 1.060  51   2.14   3.62 1.306 1.058
2018.205746  35350 109.5229920  5.85 16.5402062  5.79  657.0 1.060  33   4.31   3.50 1.687 1.031
2018.205820  33694 105.0184436  5.05 76.9773421  5.08  918.0 1.360  27   5.44   4.28 1.690 1.064
2018.205852  33694 105.0184436  6.13 76.9773461  6.49 1053.0 1.370  30  11.60  15.52 1.931 1.063
2018.205907  37629 115.8283796  6.01 28.8823556  6.16 1168.0 1.050  29   8.32  12.09 1.528 1.052
2018.205941  45860 140.2624041  9.30 34.3926478  6.92  276.0 1.000  10  23.90  14.16 1.754 1.111
2018.205962  45860 140.2624106  8.06 34.3926441  6.56  956.0 1.000  24  33.51  24.54 1.526 1.066
2018.205994  47908 146.4625521  5.21 23.7742002  5.92  502.0 1.020  24  11.65  18.45 1.490 1.081
2018.206013  47908 146.4625494  4.71 23.7742008  4.44  643.0 1.020  24   9.56   6.30 1.315 1.054
2018.206058  46750 142.9300249  6.41 22.9677979  5.75  357.0 1.050  23  15.38   7.80 1.396 1.039
2018.206079  46750 142.9300220  4.87 22.9677986  4.93  858.0 1.050  26   6.05   7.64 1.495 1.034
2018.206110  53229 163.3284208  6.92 34.2134862  5.28  526.0 1.000  18  21.37  10.06 1.488 1.032
2018.206126  53229 163.3284218  5.13 34.2134875  5.20  433.0 1.000  16   7.51   8.56 1.340 1.041
2018.214016  37629 115.8283802  4.78 28.8823508  4.73  394.0 1.020  30   3.05   3.01 1.115 1.045
2018.214029  37629 115.8283811  4.87 28.8823513  4.82  346.0 1.020  30   2.63   3.66 1.139 1.065
2018.214085  43103 131.6741218  4.91 28.7596725  4.94  315.0 1.010  28   2.94   5.35 1.123 1.044
2018.214096  43103 131.6741221  5.13 28.7596740  4.95  311.0 1.010  30   7.89   4.85 1.179 1.054
2018.214128  46146 141.1633919  4.95 26.1820860  4.87  327.0 1.010  30   4.60   3.92 1.119 1.058
2018.214140  46146 141.1633922  4.90 26.1820862  4.93  350.0 1.010  29   4.42   6.74 1.104 1.055
2018.214186  48455 148.1896828  4.84 26.0066769  4.76  167.0 1.010  30   3.84   3.15 0.956 1.065
2018.214193  48455 148.1896825  5.01 26.0066735  4.89  153.0 1.010  30   5.73   5.50 0.986 1.103
2018.214209  49669 152.0916698  4.48 11.9672441  4.67  363.0 1.090  22   8.79  11.14 1.015 1.121
2018.214222  49669 152.0916678  4.74 11.9672420  4.30  336.0 1.090  23  12.03   7.75 0.989 1.089
2018.214243  47310 144.6128640  4.72  4.6490348  4.61  389.0 1.180  30   2.75   2.00 1.009 1.094
2018.214255  47310 144.6128642  4.92  4.6490349  4.79  314.0 1.190  30   3.32   2.86 1.068 1.113
2018.214282  49637 151.9757011  4.82  9.9971776  4.76  347.0 1.110  28   2.92   4.17 1.218 1.088
2018.214294  49637 151.9757022  4.96  9.9971778  4.93  329.0 1.120  27   3.80   5.25 1.345 1.070
2018.214314  54872 168.5278652  4.41 20.5230620  4.52  393.0 1.040  17   3.54   6.10 1.058 1.095
2018.214326  54872 168.5278639  4.58 20.5230621  4.43  315.0 1.030  17   5.94   4.72 0.986 1.096
2018.214344  54879 168.5597043  5.11 15.4291726  4.85  288.0 1.060  17   6.15   3.49 1.073 1.107
2018.214355  54879 168.5597043  4.95 15.4291739  4.72  329.0 1.060  18   6.40   3.71 0.945 1.092
2018.214371  56779 174.6150049  5.01  8.1343221  4.86  114.0 1.120  19   3.78   4.34 0.978 1.155
2018.214377  56779 174.6150027  5.17  8.1343216  4.84  122.0 1.120  18   6.21   2.33 1.032 1.122
2018.214394  61658 189.5929507  4.78  1.8545710  4.63  412.0 1.230  28   4.85   3.54 0.981 1.117
2018.214408  61658 189.5929512  4.95  1.8545712  4.83  336.0 1.450  29   2.80   3.77 1.047 1.129
2018.214426  57632 177.2623074  4.56 14.5714870  4.43  292.0 1.070  23   6.19   4.78 1.084 1.082
2018.214437  57632 177.2623082  4.67 14.5714884  4.75  251.0 1.070  22   5.83   7.83 1.155 1.066
2018.214454  57380 176.4647250  5.24  6.5284490  4.74  291.0 1.150  22  11.63   6.38 1.230 1.087
2018.214466  57380 176.4647247  4.98  6.5284482  5.08  397.0 1.150  22   9.40  11.09 1.254 1.068
2018.214525  57757 177.6775746  4.86  1.7633531  4.82  373.0 1.240  22   2.76   4.77 1.100 1.113
2018.214539  57757 177.6775760  5.03  1.7633522  4.86  370.0 1.250  24   7.05   4.87 1.126 1.063
2018.214620  69673 213.9094562  4.36 19.1722976  4.48  100.0 1.050  18   7.72   9.13 0.959 1.092
2018.214624  69673 213.9094571  4.30 19.1722940  4.79   75.0 1.050  13   4.57   8.99 1.019 1.057
2018.214678  73745 226.1104406  4.61 26.9476234  4.51  500.0 1.030  29   4.24   2.70 1.012 1.073
2018.214692  73745 226.1104391  4.97 26.9476226  4.88  302.0 1.020  29   3.59   4.47 1.111 1.094
2018.214720  75695 231.9561588  4.99 29.1061499  4.88  360.0 1.030  29   3.15   2.79 1.118 1.107
2018.214734  75695 231.9561580  4.79 29.1061488  4.70  417.0 1.020  28   2.40   1.91 1.054 1.101
2018.214756  76267 233.6726367  4.25 26.7142431  4.24  367.0 1.020  29   2.32   3.81 0.981 1.078
2018.214767  76267 233.6726357  4.54 26.7142434  4.51  228.0 1.020  30   3.28   4.05 1.060 1.064
2018.214792  77450 237.1846274  4.53 18.1411182  4.44  266.0 1.060  29   3.98   3.26 1.136 1.090
2018.214802  77450 237.1846280  4.53 18.1411187  4.46  283.0 1.050  29   4.66   4.71 1.109 1.090
2018.214883  80816 247.5544682  4.46 21.4895368  4.41  128.0 1.040  27   2.11   3.05 0.907 1.089
2018.214888  80816 247.5544686  4.63 21.4895368  4.53  130.0 1.080  30   4.72   5.29 1.037 1.145
2018.214934  84833 260.0786718  4.73 18.0567924  4.64  367.0 1.070  38   1.71   2.08 1.096 1.094
2018.214946  84833 260.0786733  4.77 18.0567923  4.69  306.0 1.060  38   2.58   2.81 1.012 1.077
2018.282377  44390 135.6359191  9.48 67.6297118  5.81 1084.0 1.180  22  38.67  16.04 2.003 1.027
2018.282406  44390 135.6359100  6.32 67.6297084  6.07  673.0 1.190  19  16.84  15.05 2.083 1.025
2018.282464  46853 143.2065521  5.90 51.6745725  7.57  900.0 1.050  28  17.64  30.76 2.158 1.022
2018.282493  46853 143.2065523  6.28 51.6745733  7.26  796.0 1.050  29  21.39  29.04 2.031 1.023
2018.282547  54539 167.4154206  6.34 44.4983605 10.72  882.0 1.020  12  15.03  33.54 2.273 1.020
2018.282576  54539 167.4154217  6.39 44.4983623 11.92  910.0 1.010  11  14.41  36.36 2.417 1.020
2018.282647  60998 187.5269415  5.81 69.2008493  6.32 1000.0 1.220  27  14.77  19.66 2.303 1.017
2018.282682  60998 187.5269258  7.45 69.2008491  6.27 1094.0 1.210  28  28.87  19.47 2.368 1.014
2018.282720  62956 193.5083012  5.84 55.9597985  6.12  825.0 1.080  16  15.00  16.66 2.095 1.031
2018.282745  62956 193.5082946  7.14 55.9597951  8.65  686.0 1.070  16  21.66  29.17 2.266 1.038
2018.282802  63024 193.7353673  7.10 47.1966870  8.05  927.0 1.020  20  23.33  28.88 1.892 1.032
2018.282830  63024 193.7353638  7.32 47.1966822  7.67  737.0 1.020  21  25.47  27.54 1.715 1.038
2018.282874  70692 216.8816243  5.15 75.6961041  5.26 1034.0 1.320  24  10.53  11.34 1.883 1.064
2018.282904  70692 216.8816276  5.47 75.6961017  7.94  745.0 1.320  23   7.37  28.22 2.259 1.075
2018.282946  73199 224.3948917 18.16 65.9326187 15.04  882.0 1.170  22  81.62  66.19 2.870 1.036
2018.285089  48319 147.7444081  5.14 59.0379686  5.08  559.0 1.100  26   7.37   6.57 1.326 1.028
2018.285109  48319 147.7444052  5.01 59.0379690  5.01  619.0 1.100  26   7.19   7.27 1.270 1.020
2018.285135  50372 154.2730059  4.91 42.9141748  4.76  514.0 1.020  29   6.79   3.94 1.112 1.034
2018.285152  50372 154.2730050  4.98 42.9141737  4.93  442.0 1.020  29   6.37   5.74 1.143 1.037
2018.285174  51233 156.9701222  5.09 36.7067359  5.05  459.0 1.010  18   5.58   6.12 1.281 1.087
2018.285191  51233 156.9701217  5.18 36.7067358  4.69  506.0 1.010  17   8.50   1.47 1.135 1.083
2018.285241  54061 165.9306177  4.34 61.7505272  4.40  218.0 1.120  27   7.16   7.82 0.816 1.029
2018.285250  54061 165.9306194  4.39 61.7505308  4.34  249.0 1.120  26   6.92   5.76 0.946 1.016
2018.285264  50801 155.5816875  4.14 41.4996876  4.18  199.0 1.010  21   3.05   4.74 0.894 1.092
2018.285273  50801 155.5816868  4.07 41.4996868  4.08  224.0 1.010  22   2.90   3.54 0.861 1.052
2018.285291  54522 167.3292198  5.12 36.3092633  5.09  276.0 1.000  24   6.01   5.90 1.187 1.028
2018.285302  54522 167.3292194  5.19 36.3092631  4.83  341.0 1.000  25   9.61   4.42 1.099 1.059
2018.285320  56211 172.8503280  4.59 69.3309820  4.51  201.0 1.210  28   6.11   4.80 0.960 1.045
2018.285328  56211 172.8503286  4.48 69.3309826  4.47  188.0 1.210  27   3.06   3.35 0.947 1.049
2018.285344  58001 178.4584673  4.67 53.6948108  4.85  216.0 1.060  26   7.04   9.58 0.904 1.024
2018.285353  58001 178.4584660  4.80 53.6948101  4.63  227.0 1.060  25   8.89   6.69 0.936 1.036
2018.285370  60122 184.9528539  4.76 48.9841762  4.82  279.0 1.040  21   3.25   5.78 0.833 1.058
2018.285379  60122 184.9528536  5.05 48.9841767  5.01  226.0 1.040  22   4.73   4.00 0.899 1.028
2018.285396  59774 183.8574626  4.77 57.0326665  4.75  332.0 1.080  29   3.16   4.81 0.985 1.080
2018.285407  59774 183.8574646  4.87 57.0326691  4.91  265.0 1.080  30   5.20   7.08 0.905 1.051
2018.285422  60998 187.5269447  4.91 69.2008475  4.87  162.0 1.210  29   3.55   3.55 0.926 1.058
2018.285429  60998 187.5269403  4.90 69.2008472  4.85  176.0 1.210  29   3.95   4.57 0.926 1.064
2018.285444  62223 191.2825861  4.56 45.4403241  4.50  289.0 1.020  18   3.33   3.60 0.949 1.097
2018.285455  62223 191.2825872  4.74 45.4403244  4.46  295.0 1.020  21   7.52   4.06 0.926 1.100
2018.285471  65378 200.9825080  4.46 54.9252565  4.46  244.0 1.080  29   5.30   5.92 0.933 1.059
2018.285479  65378 200.9825068  4.55 54.9252546  4.61  189.0 1.070  29   4.65   6.83 0.936 1.048
2018.285491  62956 193.5083004  4.71 55.9597923  4.58  104.0 1.070  28   8.70   7.93 0.841 1.119
2018.285496  62956 193.5083001  4.64 55.9597916  4.64   97.0 1.070  21   3.34   4.92 0.989 1.108
2018.285508  66738 205.1842991  4.92 54.6815819  4.81  139.0 1.070  27   6.25   4.73 0.866 1.042
2018.285514  66738 205.1842975  4.97 54.6815820  4.95  127.0 1.070  29   6.26   6.71 0.868 1.050
2018.285527  67301 206.8842117  4.43 49.3132004  4.36  189.0 1.040  30   4.75   4.79 0.918 1.100
2018.285533  67301 206.8842118  4.59 49.3132001  4.54  143.0 1.040  30   5.20   5.69 0.923 1.084
2018.285548  63125 194.0054244  5.41 38.3186617  5.32  224.0 1.000  22   6.23   6.51 1.297 1.087
2018.285559  63125 194.0054228  5.28 38.3186628  5.19  380.0 1.000  22  10.65  10.25 1.226 1.059
2018.285581  69068 212.0716346  4.96 49.4584724  4.94  375.0 1.040  26   2.95   4.11 1.185 1.063
2018.285595  69068 212.0716354  5.03 49.4584727  4.87  420.0 1.040  28   7.12   4.26 1.192 1.067
2018.285614  71075 218.0187267  5.06 38.3090252  5.02  221.0 1.010  29   8.22   8.28 1.064 1.052
2018.285623  71075 218.0187264  5.02 38.3090256  4.82  210.0 1.010  29   6.31   4.02 1.073 1.109
2018.285639  69038 211.9823928  4.89 43.8542973  4.74  247.0 1.010  23   9.26   8.00 0.992 1.081
2018.285648  69038 211.9823923  4.90 43.8542970  4.50  257.0 1.010  24  10.86   6.61 0.902 1.107
2018.285662  73199 224.3948786  4.68 65.9326184  4.71  147.0 1.170  30   7.33   8.03 0.962 1.067
2018.285669  73199 224.3948811  4.72 65.9326202  4.74  174.0 1.170  29   8.01   8.15 1.054 1.022
2018.285710  73555 225.4862401  4.62 40.3904180  4.54  279.0 1.010  27   2.84   2.60 1.104 1.085
2018.285718  73555 225.4862376  5.16 40.3904173  5.07  180.0 1.010  29   6.07   6.01 1.276 1.069
2018.285738  76008 232.8527769  4.74 77.3494034  4.62  523.0 1.350  28   6.33   3.29 1.015 1.038
2018.285754  76008 232.8527797  5.08 77.3494042  5.10  353.0 1.350  30   6.56   5.43 1.140 1.053
2018.285775  78574 240.6627092  4.17 47.2406723  4.13  478.0 1.040  27   3.05   2.64 0.959 1.059
2018.285793  78574 240.6627089  4.15 47.2406723  4.19  582.0 1.030  27   3.38   4.90 0.985 1.054
2018.285829  79804 244.3140070  4.98 59.7551533  4.97  129.0 1.110  30   3.11   2.71 0.942 1.077
2018.285835  79804 244.3140078  4.80 59.7551535  4.79  174.0 1.100  30   2.65   3.19 0.935 1.033
2018.285850  77907 238.6574734  4.83 43.1388961  4.76  247.0 1.010  30   2.66   3.23 0.947 1.093
2018.285860  77907 238.6574728  4.91 43.1388967  4.78  231.0 1.010  30   3.11   2.59 0.970 1.115
2018.285873  80331 245.9977027  4.53 61.5145088  4.52  137.0 1.120  28   3.93   3.39 0.981 1.065
2018.285879  80331 245.9977008  4.55 61.5145075  4.49  148.0 1.120  27   4.78   3.18 0.988 1.038
2018.285901  82172 251.8322932  4.82 42.2387843  4.66  288.0 1.010  30   4.11   2.45 0.928 1.115
2018.285911  82172 251.8322935  4.87 42.2387831  4.74  244.0 1.010  29   3.00   1.12 0.870 1.094
2018.285933  85670 262.6080442  4.62 52.3014538  4.48  137.0 1.060  29   5.74   3.22 0.928 1.075
2018.285939  85670 262.6080438  4.46 52.3014515  4.45  145.0 1.060  30   2.44   2.94 0.911 1.074
2018.285953  81497 249.6864827  5.19 48.9284785  5.00  199.0 1.030  28   7.26   2.21 1.067 1.039
2018.285962  81497 249.6864820  4.85 48.9284775  4.79  251.0 1.030  29   4.50   3.20 0.960 1.033
2018.285976  87585 268.3830902  4.99 56.8730477  5.02  100.0 1.090  30   3.53   3.53 0.788 1.032
2018.285981  87585 268.3830885  5.06 56.8730460  4.99  110.0 1.090  29   4.28   2.78 0.842 1.035
2018.285995  87808 269.0632729  4.68 37.2505727  4.64  202.0 1.020  40   2.31   2.20 0.886 1.043
2018.286002  87808 269.0632716  4.79 37.2505713  4.69  143.0 1.010  36   2.84   2.18 0.800 1.098
2018.286018  87833 269.1514743  4.20 51.4887793  4.18  315.0 1.050  26   4.22   3.34 0.949 1.016
2018.286030  87833 269.1514748  4.16 51.4887793  4.19  284.0 1.050  27   2.77   3.88 0.898 1.019
2018.286046  89826 274.9653535  4.94 36.0647583  4.89  248.0 1.010  54   2.21   2.29 0.963 1.041
2018.286056  89826 274.9653528  4.91 36.0647571  4.88  274.0 1.010  57   2.53   2.28 0.982 1.028
2018.286074  89981 275.3859111  4.65 49.1218516  4.62  277.0 1.040  30   2.70   3.22 0.812 1.052
2018.286083  89981 275.3859117  4.98 49.1218525  4.99  187.0 1.030  30   1.74   3.32 0.906 1.040
2018.821550 101769 309.3878073  4.39 14.5949219  4.40  447.0 1.070  91   2.28   1.93 0.835 1.025
2018.821583 101769 309.3878077  4.74 14.5949213  4.63  300.0 1.070  86   4.26   2.97 0.958 1.118
2018.821632 102532 311.6644066  4.88 16.1232603  4.77  259.0 1.070  83   2.14   2.07 0.957 1.131
2018.821642 102532 311.6644088  4.90 16.1232596  4.82  230.0 1.070  84   1.67   2.89 0.940 1.079
2018.821685 107348 326.1279448  4.84 17.3499632  4.64  242.0 1.050  30   2.25   2.07 0.945 1.193
2018.821695 107348 326.1279452  4.74 17.3499622  4.64  220.0 1.050  31   1.73   2.51 0.766 1.114
2018.821724 112440 341.6331490  4.84 23.5656043  4.76  196.0 1.030  30   2.93   3.53 0.911 1.101
2018.821753 112440 341.6331479  4.85 23.5656054  4.73  190.0 1.020  30   3.38   2.40 0.843 1.097
2018.821784 112029 340.3659110  4.80 10.8313012  4.78  348.0 1.100  27   2.81   4.07 0.944 1.065
2018.821799 112029 340.3659109  6.55 10.8313018  6.12   90.0 1.100  27   9.49   3.84 1.161 1.119
2018.821818 112748 342.5016319  4.78 24.6013586  4.73  209.0 1.020  30   3.72   2.87 1.043 1.052
2018.821856 112748 342.5016319  4.70 24.6013599  4.63  200.0 1.020  30   4.79   3.56 0.932 1.040
2018.824288 101769 309.3878088  5.20 14.5949213  5.05  182.0 1.070  51   1.86   2.80 0.810 1.152
2018.824306 101769 309.3878099  5.70 14.5949218  5.52  182.0 1.070  42   1.94   3.08 0.982 1.133
2018.824417 109427 332.5513407  4.45  6.1979860  4.35 1125.0 1.150  30   3.27   1.67 0.943 1.096
2018.824455 109427 332.5513410  4.43  6.1979854  4.39 1120.0 1.140  30   2.31   2.51 0.921 1.070
2018.824490 112440 341.6331478  5.00 23.5656056  4.91  456.0 1.020  30   3.97   2.82 1.014 1.059
2018.824522 112029 340.3659113  4.48 10.8313023  4.38  873.0 1.100  28   2.83   1.91 0.950 1.121
2018.824603 115830 351.9913969  5.70  6.3787643  5.34  357.0 1.140  21  11.34   7.60 1.132 1.051
2018.827829  22730  73.3450568  9.94  2.5081390  9.93   60.0 1.230  30  11.82  12.66 1.979 1.042
2018.827834  22730  73.3450636 17.97  2.5081367 17.61   15.0 1.230  30  26.84  25.43 2.196 1.045
2018.827837  22730  73.3450635 13.55  2.5081481 13.84   30.0 1.230  30  15.63  26.54 2.227 1.051
2019.262667  50801 155.5816588  6.59 41.4997034  5.77  263.0 1.008  21  19.08  12.35 1.691 1.025
2019.262676  50801 155.5816576  5.74 41.4996968  5.40  263.0 1.007  20  12.71   9.17 1.609 1.024
2019.262706  47965 146.6319441  6.05 57.1282462  5.40  968.0 1.082  26  16.08   7.96 1.628 1.015
2019.262738  47965 146.6319465  5.60 57.1282468  5.23  968.0 1.089  24  11.23   5.34 1.598 1.015
2019.262769  56211 172.8503020  5.52 69.3309758  6.84  497.0 1.212  28   9.71  23.42 1.628 1.031
2019.262786  56211 172.8503001  6.32 69.3309746  6.64  497.0 1.210  29  19.60  22.40 1.630 1.028
2019.262865  56211 172.8503113  6.93 69.3309766  6.80  559.0 1.207  27  23.95  22.82 1.673 1.029
2019.262884  56211 172.8503080  5.91 69.3309765  6.29  522.0 1.209  27  15.61  19.01 1.575 1.031
2019.262995  67627 207.8581024  5.33 64.7232732  5.29  421.0 1.163  27  10.13   9.49 1.301 1.018
2019.263009  67627 207.8581081  5.64 64.7232737  5.18  361.0 1.159  27  14.45   8.38 1.202 1.026
2019.263142  73555 225.4862229  5.28 40.3904115  5.23 1184.0 1.023  19   6.90   6.51 1.584 1.033
2019.263181  73555 225.4862245  4.67 40.3904101  4.75 1184.0 1.012  20   1.73   4.10 1.308 1.027
2019.263216  75458 231.2323169  5.36 58.9661639  5.34  508.0 1.098  28  12.81  12.48 1.252 1.012
2019.263231  75458 231.2323154  5.13 58.9661650  5.38  369.0 1.095  28   5.40   9.85 1.232 1.030
2019.263248  78574 240.6626795  5.42 47.2406887  5.42  169.0 1.038  27  10.30  10.13 1.245 1.030
2019.263254  78574 240.6626779  5.34 47.2406864  5.14  169.0 1.036  27   9.61   5.72 1.189 1.039
2019.263276  71075 218.0186837  6.83 38.3090644  6.15  692.0 1.016  26  24.44  19.48 1.093 1.074
2019.263299  71075 218.0186870  8.17 38.3090655  9.72  692.0 1.024  26  31.91  41.82 1.370 1.058
2019.263343  79804 244.3140023  5.44 59.7551581  5.39  714.0 1.101  27  10.41   9.63 1.475 1.010
2019.263366  79804 244.3140127  4.89 59.7551595  4.91  648.0 1.099  24   5.19   5.29 1.232 1.031
2019.263393  84380 258.7616314  6.35 36.8091852  5.84  402.0 1.016  28  15.32  10.73 2.640 1.230
2019.263407  84380 258.7616265  6.00 36.8091797  5.62  402.0 1.012  28  13.09   8.32 1.937 1.128
2019.263436  82172 251.8322966  5.06 42.2387749  5.01  874.0 1.008  29   5.30   3.87 1.318 1.040
2019.263466  82172 251.8322970  5.09 42.2387761  5.03  874.0 1.008  29   5.61   4.38 1.323 1.069
2019.263499  87585 268.3831386  4.98 56.8730674  5.01  720.0 1.082  28   5.54   5.77 1.268 1.024
2019.263523  87585 268.3831400  5.09 56.8730684  5.09  720.0 1.079  26   5.09   4.57 1.396 1.024
2019.263561  91373 279.5270247  5.29 39.6683712  5.25 1084.0 1.018  28   4.80   3.69 1.471 1.015
2019.265229  36046 111.4309014  4.89 27.7976253  4.89  377.0 1.041  39   3.40   3.61 1.387 1.017
2019.265243  36046 111.4309004  4.71 27.7976243  4.69  377.0 1.048  40   3.37   3.03 1.227 1.017
2019.265270  35120 108.9144120  4.84  7.9777577  4.81  698.0 1.221  87   3.53   3.76 1.346 1.025
2019.265293  35120 108.9144121  5.02  7.9777580  5.00  656.0 1.250  85   3.95   3.32 1.444 1.022
2019.265329  41704 127.5646599  7.18 60.7175888  8.59  909.0 1.119  29  26.48  36.66 1.739 1.024
2019.265359  41704 127.5646565  7.89 60.7175929  6.26  909.0 1.128  25  29.68  17.20 1.748 1.059
2019.265400  44390 135.6359049  6.90 67.6297128 10.12  891.0 1.197  20  19.66  38.37 1.872 1.107
2019.265430  44390 135.6359092  8.79 67.6297129  8.53  930.0 1.205  20  31.27  29.78 1.838 1.044
2019.265467  53449 164.0059944  8.18  6.1853364  7.18  421.0 1.148  27  30.99  23.87 1.940 1.084
2019.265484  53449 164.0059920  8.67  6.1853339  6.88  567.0 1.145  25  32.94  19.72 2.078 1.027
2019.265519  56779 174.6150068  7.75  8.1343278  9.59 1200.0 1.139  14  21.66  30.25 1.804 1.024
2019.265552  56779 174.6149994  8.98  8.1343250  8.00  808.0 1.127  14  27.46  22.87 1.617 1.028
2019.971502   4427  14.1775079  4.63 60.7167166  4.62  228.0 1.110  77   3.61   3.16 1.211 1.013
2019.971512   4427  14.1775055  4.35 60.7167179  4.36  313.0 1.110  87   3.30   2.87 0.968 1.028
2019.971537   6686  21.4572527  5.02 60.2350131  5.03  411.0 1.108  57   2.47   2.92 1.376 1.021
2019.971551   6686  21.4572558  4.70 60.2350142  4.71  411.0 1.106  63   2.76   2.49 1.096 1.015
2019.971573   7607  24.4986799  5.25 48.6275910  5.29  369.0 1.031  44   4.72   6.74 1.532 1.016
2019.971586   7607  24.4986782  5.63 48.6275921  5.69  369.0 1.029  35   5.03   3.45 1.584 1.055
2019.971650  13531  43.5644274  4.76 52.7624523  4.79  826.0 1.067  99   3.42   3.14 1.210 1.031
2019.971678  13531  43.5644295  4.82 52.7624512  4.85  826.0 1.060  97   2.74   3.50 1.274 1.033
2019.971733  14668  47.3754761  4.78 44.8566901  4.77 1184.0 1.021  43   2.15   1.69 1.245 1.014
2019.971767  14668  47.3754756  5.27 44.8566901  5.25  879.0 1.016  39   2.70   2.70 1.312 1.020
2019.971894  23416  75.4922308  4.64 43.8232951  4.64 1023.0 1.032  35   2.82   3.42 1.241 1.015
2019.971927  23416  75.4922315  4.65 43.8232948  4.64 1023.0 1.022  30   3.59   3.06 1.056 1.022
2019.971972  24608  79.1729414  4.28 45.9956365  4.22  379.0 1.023  27   5.70   4.60 0.982 1.052
2019.971987  24608  79.1729401  4.29 45.9956384  4.19  502.0 1.021  28   7.04   4.72 0.977 1.023
2019.972038  28360  89.8817230  4.90 44.9474355  4.93 1047.0 1.024  28   4.00   4.30 1.133 1.034
2019.972072  28360  89.8817220  4.82 44.9474343  4.80 1047.0 1.018  28   3.81   2.98 1.066 1.009
2020.007131   6686  21.4572556  4.77 60.2350106  4.77  184.0 1.108  66   6.70   3.97 0.945 1.023
2020.007138   6686  21.4572580  4.73 60.2350101  4.80  184.0 1.109  65   3.83   5.00 0.956 1.060
2020.007190  15863  51.0809132  4.16 49.8610414  4.14  233.0 1.054  41   2.84   2.94 0.989 1.051
2020.007198  15863  51.0809159  4.16 49.8610443  4.14  233.0 1.051  38   4.48   3.32 0.959 1.041
2020.007215  16335  52.6437174  4.96 47.9953235  4.91  275.0 1.042  53   2.83   2.83 1.144 1.041
2020.007225  16335  52.6437175  4.72 47.9953215  4.66  275.0 1.039  58   4.25   2.12 0.928 1.050
2020.007240  17358  55.7314624  4.84 47.7873666  4.83  226.0 1.040  85   4.23   2.42 0.895 1.022
2020.007249  17358  55.7314612  4.90 47.7873665  4.85  248.0 1.037  87   4.65   3.14 0.955 1.039
2020.007287  19812  63.7244876  4.87 48.4092368  4.85  240.0 1.047  80   5.47   3.16 0.913 1.013
2020.007295  19812  63.7244874  4.97 48.4092370  4.95  240.0 1.044  76   4.88   2.14 1.010 1.031
2020.007359  22626  73.0222213  4.76 63.5048989  4.72  344.0 1.153  58   3.08   3.16 0.965 1.047
2020.007371  22626  73.0222226  5.19 63.5049011  5.09  344.0 1.149  47   4.50   1.89 1.265 1.051
2020.007399  23522  75.8544787  5.44 60.4421653  5.33  222.0 1.117  33   6.91   4.48 1.159 1.034
2020.007410  23522  75.8544839  4.75 60.4421644  4.69  389.0 1.115  46   4.51   2.63 1.013 1.037
2020.007442  25769  82.5424436  4.91 63.0671937  4.95  874.0 1.147  39   3.16   4.14 1.367 1.027
2020.007471  25769  82.5424440  4.84 63.0671932  4.83  874.0 1.140  37   4.38   3.17 1.284 1.035
2020.007505  28358  89.8825455  4.87 54.2839632  4.90  267.0 1.071  38   4.19   4.08 1.071 1.023
2020.007514  28358  89.8825488  4.91 54.2839645  4.90  257.0 1.068  38   4.49   3.37 1.090 1.022
2020.007535  24608  79.1729374  4.90 45.9956342  5.05  351.0 1.019  28   8.80  10.87 1.688 1.033
2020.007550  24608  79.1729360  4.88 45.9956344  5.17  465.0 1.019  28   8.38  12.30 1.735 1.026
2020.007578  28360  89.8817187  4.22 44.9474355  4.20  732.0 1.016  43   4.09   3.39 1.249 1.020
2020.007602  28360  89.8817179  4.60 44.9474340  4.62  732.0 1.015  37   5.12   5.55 1.844 1.016
2020.007638  28404  89.9837115  4.69 45.9366939  4.67  545.0 1.020  30   5.25   4.73 1.780 1.015
2020.007657  28404  89.9837084  4.86 45.9366948  4.68  545.0 1.022  30   7.95   3.68 1.733 1.022
2020.007691  30520  96.2245872  4.46 49.2878809  4.45 1071.0 1.032  40   3.10   2.39 1.304 1.005
2020.007716  30520  96.2245906  5.13 49.2878818  5.08  443.0 1.038  35   5.14   2.93 1.435 1.008
2020.012581   8886  28.5992607  4.86 63.6699972  4.85  672.0 1.139  96   3.53   2.98 1.309 1.015
2020.012604   8886  28.5992624  4.81 63.6699986  4.81  667.0 1.139  99   3.70   3.17 1.265 1.009
2020.012647  11313  36.4061365  4.67 50.2785500  4.66  714.0 1.036  85   3.44   3.41 1.308 1.014
2020.012671  11313  36.4061352  4.52 50.2785471  4.51  714.0 1.036  90   3.19   2.90 1.161 1.012
2020.012706  13531  43.5644261  4.95 52.7624520  4.94  400.0 1.049  97   3.19   3.39 1.284 1.021
2020.012721  13531  43.5644249  4.80 52.7624519  4.78  463.0 1.050 104   3.77   2.75 1.225 1.021
2020.012743  14328  46.1991069  4.59 53.5064085  4.58  360.0 1.054  53   2.01   2.45 1.416 1.028
2020.012757  14328  46.1991072  4.54 53.5064093  4.54  448.0 1.055  56   3.18   4.11 1.470 1.029
2020.012869  24608  79.1729356  5.61 45.9956317  6.43  472.0 1.038  28  13.29  21.29 2.103 1.028
2020.012888  24608  79.1729394  9.50 45.9956324 11.14  674.0 1.033  27  39.65  49.87 2.713 1.046
2020.012964  28360  89.8817171  4.68 44.9474351  4.68  744.0 1.032  35   5.78   5.92 2.145 1.023
2020.012990  28360  89.8817141  4.74 44.9474328  4.89  765.0 1.024  33   3.86   8.12 2.288 1.018
2020.013034  28404  89.9837054  4.94 45.9366907  5.18  947.0 1.020  29   6.43  10.68 2.579 1.028
2020.013065  28404  89.9837077  5.00 45.9366899  5.17  947.0 1.018  29   7.77  10.65 2.576 1.017
2020.064869  27989  88.7930692  4.59  7.4071144  4.54  120.0 1.139  29   8.97   8.27 1.430 1.039
2020.064875  27989  88.7930700  4.91  7.4071131  5.09  154.0 1.137  28  11.33  13.44 1.451 1.076
2020.064974  29919  94.4783229  4.78 61.5152745  4.87  804.0 1.116  30   4.46   6.34 1.421 1.026
2020.064995  29919  94.4783242  5.40 61.5152736  5.52  476.0 1.116  30   7.48   9.60 1.598 1.022
2020.065034  35120 108.9144192  4.60  7.9777603  4.57 1200.0 1.135  90   4.50   3.70 1.398 1.042
2020.065065  35120 108.9144180  4.63  7.9777584  4.58  688.0 1.126  95   3.18   2.71 1.158 1.061
2020.065090  36046 111.4308753  4.96 27.7976055  4.85  224.0 1.009  39   2.97   3.33 1.138 1.097
2020.065098  36046 111.4308785  5.04 27.7976077  4.96  224.0 1.008  38   4.92   5.15 1.120 1.077
2020.065118  31579  99.1368238  4.90 38.4453928  4.91  409.0 1.022  37   3.20   2.88 1.141 1.073
2020.065132  31579  99.1368244  5.08 38.4453943  5.14  385.0 1.028  36   2.75   4.22 1.244 1.030
2020.065162  41075 125.7086266  5.19 43.1875694  5.05  750.0 1.014  28   9.73   7.51 1.338 1.034
2020.065184  41075 125.7086273  4.88 43.1875699  4.88  559.0 1.011  28   5.42   5.17 1.130 1.020
2020.065211  44127 134.7982233  5.69 48.0406371  6.75  647.0 1.033  25  11.25  21.41 1.275 1.022
2020.065237  44127 134.7982245  4.81 48.0406355  5.15  897.0 1.029  24   3.61   9.83 1.066 1.028
2020.065273  45915 140.4302492  5.33 56.6991568  5.27  841.0 1.079  29  13.40  12.79 1.236 1.041
2020.065300  45915 140.4302520  5.31 56.6991582  5.01  841.0 1.075  28  13.17   9.25 1.181 1.026
2020.065331  50801 155.5816430  6.86 41.4997037  6.43  123.0 1.023  19  19.85  17.14 1.361 1.098
2020.065337  50801 155.5816365  7.11 41.4997021  5.26  169.0 1.021  19  22.54   8.62 1.262 1.072
2020.065356  44390 135.6358950  5.25 67.6297183  5.74  450.0 1.189  22   9.21  14.07 1.184 1.028
2020.065371  44390 135.6358935  4.91 67.6297178  4.96  423.0 1.192  20   6.28   6.60 1.031 1.032
2020.065393  47965 146.6319473  5.21 57.1282523  5.38  361.0 1.078  28   8.10  10.35 1.116 1.032
2020.065406  47965 146.6319496  5.55 57.1282517  5.42  361.0 1.079  30  12.15  10.21 1.170 1.017
2020.065440  54522 167.3291904  8.73 36.3092485  6.69 1184.0 1.017  15  27.83  17.33 1.559 1.041
2020.065474  54522 167.3291965 10.41 36.3092581 18.16  907.0 1.006  15  34.64  67.29 1.743 1.043
2020.065505  56211 172.8502780  5.08 69.3309729  5.08  484.0 1.211  25  10.39  10.10 1.168 1.039
2020.065519  56211 172.8502737  5.29 69.3309715  5.58  277.0 1.209  26   9.33  12.46 1.191 1.042
2020.067292  13654  43.9520278  5.13 18.3315513  4.92  193.0 1.046  26   8.13   6.78 1.118 1.145
2020.067299  13654  43.9520288  5.12 18.3315528  4.82  193.0 1.045  27  10.51   6.66 0.959 1.056
2020.067377  20205  64.9490160  5.51 15.6275112  5.15  698.0 1.088  26   9.71   3.71 1.343 1.077
2020.067402  20205  64.9490153  4.94 15.6275107  4.88  790.0 1.078  27   5.35   5.17 1.242 1.064
2020.067426  21421  68.9805249  4.19 16.5082509  4.39  235.0 1.071  29   5.52   9.00 1.194 1.016
2020.067434  21421  68.9805280  4.05 16.5082497  4.10  195.0 1.068  28   3.60   5.00 1.024 1.042
2020.067450  22667  73.1331835  4.74 14.2503363  4.67  208.0 1.090  29   4.11   3.23 1.166 1.064
2020.067460  22667  73.1331838  4.48 14.2503371  4.49  360.0 1.086  29   2.72   2.75 1.193 1.034
2020.067488  23680  76.3488766  4.59  1.1776048  4.59  682.0 1.228  30   2.94   2.40 1.199 1.012
2020.067514  23680  76.3488770  4.47  1.1776038  4.44  870.0 1.217  29   3.04   2.18 1.201 1.040
2020.067545  22730  73.3450628  5.20  2.5081364  5.08  429.0 1.187  30   4.37   2.52 1.321 1.066
2020.067563  22730  73.3450618  4.79  2.5081337  4.68  629.0 1.188  28   2.37   1.93 1.212 1.112
2020.067584  27989  88.7930731  4.43  7.4071151  4.43   96.0 1.145  30   7.81   7.92 1.238 1.023
2020.067588  27989  88.7930698  4.62  7.4071126  4.37   96.0 1.143  30  11.80   8.41 1.104 1.082
2020.067601  25945  83.0531379  5.23 18.5942137  5.16  256.0 1.044  31   5.73   5.47 1.415 1.060
2020.067611  25945  83.0531380  5.08 18.5942123  4.99  263.0 1.043  32   4.19   3.48 1.413 1.087
2020.067643  22957  74.0923862  5.31 13.5142185  5.21  662.0 1.096  30   4.77   3.87 1.404 1.095
2020.067668  22957  74.0923856  5.14 13.5142167  5.03  841.0 1.107  30   4.46   2.57 1.385 1.117
2020.067695  32246 100.9829998  4.93 25.1310594  4.87  243.0 1.022  30   3.56   2.02 1.170 1.044
2020.067704  32246 100.9829961  4.95 25.1310608  4.87  221.0 1.020  30   4.62   2.05 1.071 1.031
2020.067726  35120 108.9144167  4.70  7.9777577  4.67  647.0 1.147  94   3.28   3.32 1.144 1.050
2020.067748  35120 108.9144171  4.53  7.9777572  4.46  647.0 1.138  92   2.67   2.62 0.977 1.078
2020.067772  36046 111.4308750  4.63 27.7976054  4.68  294.0 1.015  40   2.37   4.54 0.983 1.034
2020.067782  36046 111.4308738  4.68 27.7976065  4.69  294.0 1.013  41   4.16   4.92 0.997 1.047
2020.067799  36962 113.9804192  4.87 26.8951530  4.81  290.0 1.016  30   2.64   2.90 0.964 1.070
2020.067809  36962 113.9804213  5.18 26.8951525  5.06  239.0 1.014  28   2.33   3.89 1.092 1.120
2020.067826  40526 124.1285769  5.91  9.1852644  5.43  366.0 1.141  29  11.48   6.93 1.175 1.166
2020.067844  40526 124.1285782  4.90  9.1852662  4.82  724.0 1.135  26   3.19   3.04 1.058 1.092
2020.067882  37740 116.1116686  5.21 24.3977146  5.05 1125.0 1.018  28   6.23   4.02 0.940 1.092
2020.067919  37740 116.1116669  5.13 24.3977160  4.97 1125.0 1.021  29   6.94   4.88 0.893 1.095
2020.068123  53449 164.0059933  5.72  6.1853339  5.81  425.0 1.178  26  12.89  14.33 1.232 1.049
2020.068138  53449 164.0059930  5.22  6.1853303  5.12  425.0 1.169  24   7.34   6.96 1.099 1.101
2020.068543  71053 217.9568136  9.19 30.3721034 10.13 1139.0 1.026  19  30.60  35.95 1.335 1.086
2020.070099  14668  47.3754825  5.73 44.8566810  5.71 1139.0 1.015  30   3.38   5.01 1.348 1.050
2020.070136  14668  47.3754800  5.09 44.8566814  5.12 1139.0 1.018  40   2.17   3.66 1.327 1.010
2020.070175  22667  73.1331837  4.88 14.2503374  4.86  629.0 1.095  29   2.97   3.54 1.596 1.051
2020.070205  22667  73.1331834  4.37 14.2503364  4.35 1182.0 1.086  28   3.30   4.01 1.568 1.074
2020.070289  27989  88.7930745  9.81  7.4071080  8.54  423.0 1.159  30  45.78  37.56 1.830 1.078
2020.122139  22667  73.1331844  4.42 14.2503361  4.41 1161.0 1.072  26   4.15   2.75 1.672 1.052
2020.385178  59774 183.8575659  5.87 57.0326708  5.60 3333.0 1.077  14  12.14  10.03 1.526 1.046
2020.385363  75458 231.2322965  5.52 58.9661735  5.83  634.0 1.107  28  12.41  16.04 1.520 1.030
2020.385384  75458 231.2323007  5.90 58.9661717  5.72  634.0 1.101  27  15.50  13.58 1.564 1.022
2020.385442  78574 240.6626474  9.13 47.2407013  9.25  818.0 1.038  25  36.25  36.96 2.041 1.040
2020.385469  78574 240.6626452  6.74 47.2407079  6.91  818.0 1.030  24  21.67  22.95 1.689 1.039
2020.396064  56211 172.8502573  6.95 69.3309704  6.49  484.0 1.223  26  24.14  20.30 1.579 1.046
2020.396081  56211 172.8502626  6.99 69.3309717  7.71  484.0 1.228  28  25.10  30.24 1.619 1.042
2020.396141  67627 207.8580995  5.31 64.7232726  5.39  652.0 1.154  22   8.34   9.12 1.580 1.027
2020.396163  67627 207.8580985  7.42 64.7232732  6.41  652.0 1.151  25  26.57  18.60 1.705 1.047
2020.396590  84380 258.7616138  5.11 36.8091820  5.42  616.0 1.000  28   6.21  11.02 1.748 1.046
2020.396611  84380 258.7616141  5.11 36.8091817  5.42  616.0 1.001  28   5.76  10.89 1.837 1.055
2020.396653  87585 268.3831851  5.69 56.8730964  6.26 1200.0 1.077  30  13.93  19.80 1.748 1.037
2020.396690  87585 268.3831810  5.60 56.8730957  6.03 1036.0 1.076  26   8.81  14.28 1.841 1.022
2020.396727  94376 288.1401801  5.32 67.6620689  5.44  720.0 1.196  29   5.90   8.79 1.745 1.025
2020.396751  94376 288.1401808  5.30 67.6620697  5.41  720.0 1.191  29   6.23   8.89 1.717 1.051
2020.396782  94376 288.1401811  5.89 67.6620680  5.76  776.0 1.188  28  12.32  10.59 1.971 1.024
2020.396808  94376 288.1401876  5.89 67.6620709  6.12  776.0 1.186  29  12.78  15.71 1.960 1.025
2020.396849  91373 279.5270324  5.58 39.6683745  5.65 1200.0 1.015  28   6.93   8.35 2.010 1.007
2020.398796  59774 183.8575638  5.84 57.0326692  5.55 1200.0 1.078  16  10.91   7.58 1.393 1.063
2020.398835  59774 183.8575632  5.88 57.0326699  5.84 1200.0 1.082  16  10.32   9.67 1.441 1.041
2020.398881  59774 183.8575628  5.98 57.0326727  7.83 1200.0 1.094  14   8.72  20.69 1.573 1.040
2020.398920  59774 183.8575593  5.12 57.0326687  5.21 1200.0 1.108  15   3.63   4.81 1.277 1.046
2020.398972  69068 212.0715763  5.41 49.4585041  5.98 1200.0 1.032  20  10.08  15.13 1.302 1.020
2020.399011  69068 212.0715825  5.89 49.4585038  5.61 1200.0 1.033  23  16.37  13.90 1.223 1.016
2020.399063  76307 233.8123395  5.62 39.0101126  5.97 1200.0 1.014  27  13.89  17.44 1.319 1.020
2020.399102  76307 233.8123388  5.71 39.0101129  7.17 1200.0 1.006  28  16.44  28.28 1.198 1.023
2020.399140  79804 244.3140121  5.61 59.7551679  5.36  592.0 1.107  27  12.39   8.11 1.435 1.036
2020.399161  79804 244.3140083  5.21 59.7551689  5.45  592.0 1.103  25   5.84   9.56 1.459 1.021
2020.399194  79804 244.3140137  4.94 59.7551697  5.03 1071.0 1.100  24   6.58   7.49 1.410 1.047
2020.399230  79804 244.3140088  4.60 59.7551694  4.73 1071.0 1.099  24   3.48   5.73 1.294 1.062
2020.399266  82172 251.8322945  5.13 42.2387684  5.14  612.0 1.008  27   5.09   3.56 1.220 1.045
2020.399287  82172 251.8322967  5.10 42.2387695  5.21  612.0 1.008  30   2.60   4.81 1.250 1.052
2020.399405  91373 279.5270309  5.03 39.6683739  5.02  317.0 1.013  30   5.93   4.60 1.064 1.037
2020.399416  91373 279.5270255  4.97 39.6683740  5.02  317.0 1.010  30   3.21   3.80 1.097 1.042
2020.399436  91373 279.5270301  4.95 39.6683747  5.00  419.0 1.007  31   2.29   4.69 1.201 1.031
2020.399450  91373 279.5270266  4.98 39.6683736  5.02  419.0 1.005  29   1.99   2.90 1.248 1.032
2020.399477  89981 275.3858916  4.84 49.1218803  4.92  643.0 1.031  27   2.69   3.92 1.128 1.067
2020.399499  89981 275.3858881  4.82 49.1218802  4.89  643.0 1.033  28   4.43   4.58 1.083 1.081
2020.399526  89981 275.3858876  4.99 49.1218806  5.11  608.0 1.038  28   3.26   6.62 1.189 1.048
2020.399547  89981 275.3858890  4.99 49.1218823  5.07  608.0 1.044  27   2.30   4.09 1.210 1.065
2020.399572 100261 305.0253248  5.29 68.8804693  5.42  361.0 1.214  30   5.26   5.62 1.336 1.095
2020.399584 100261 305.0253314  5.23 68.8804686  5.29  361.0 1.212  30   6.19   5.58 1.248 1.079
2020.399607 100261 305.0253271  4.73 68.8804681  4.82  549.0 1.208  30   2.71   3.40 1.137 1.084
2020.399626 100261 305.0253220  4.66 68.8804686  4.78  549.0 1.206  34   2.90   3.92 1.131 1.114
2020.401729  74666 228.8762495  5.46 33.3142034  5.09  511.0 1.019  26  13.26   9.32 1.105 1.063
2020.401745  74666 228.8762468  5.75 33.3142045  5.10  409.0 1.013  28  16.13   9.24 1.088 1.100
2020.401764  74666 228.8762471  5.06 33.3142055  5.13  333.0 1.008  28   7.84   9.37 0.948 1.050
2020.401776  74666 228.8762482  5.19 33.3142059  5.03  333.0 1.005  29  10.11   8.33 0.949 1.074
2020.401795  77070 236.0677397  5.26  6.4258953  5.08  119.0 1.161  30   8.14   7.03 1.106 1.131
2020.401800  77070 236.0677353  5.01  6.4258951  4.88  158.0 1.159  29   8.11   6.96 0.999 1.075
2020.401811  77070 236.0677349  4.93  6.4258956  5.00  125.0 1.154  30   7.10   9.31 0.853 1.072
2020.401816  77070 236.0677362  5.31  6.4258951  5.15  113.0 1.152  30   9.84   9.06 0.995 1.122
2020.401830  77450 237.1845946  5.58 18.1410665  5.52  169.0 1.054  29  12.13  12.07 1.002 1.067
2020.401837  77450 237.1845943  5.28 18.1410625  5.25  169.0 1.052  28   7.62   7.35 0.992 1.059
2020.401849  77450 237.1845935  5.07 18.1410655  5.04  210.0 1.050  27   8.14   8.02 0.889 1.047
2020.401857  77450 237.1845944  5.66 18.1410646  5.64  202.0 1.048  30  15.43  15.96 1.002 1.092
2020.401894  79349 242.9083467  5.16 23.4947361  5.26  356.0 1.025  29   5.49   8.88 1.036 1.083
2020.401906  79349 242.9083493  4.86 23.4947337  4.87  356.0 1.023  28   2.65   4.84 0.897 1.074
2020.401925  83000 254.4153950  5.20  9.3749788  5.27  178.0 1.134  30   5.31   7.86 1.052 1.050
2020.401932  83000 254.4153939  5.41  9.3749786  5.34  178.0 1.131  30   7.26   7.03 1.115 1.055
2020.448111  67627 207.8580969  5.96 64.7232749  6.07  320.0 1.149  26  14.74  15.51 1.252 1.047
2020.448123  67627 207.8580988  5.30 64.7232721  5.90  373.0 1.150  26   7.49  14.74 1.301 1.052
2020.448161  71075 218.0186249  5.87 38.3091157  7.69  750.0 1.001  22  14.31  27.43 1.246 1.046
2020.448186  71075 218.0186254  5.77 38.3091134  7.77  750.0 1.002  23  13.27  28.33 1.270 1.029
2020.448230  77907 238.6574436  5.16 43.1389369  5.92 1184.0 1.026  26   8.76  17.00 1.326 1.044
2020.448269  77907 238.6574417  5.85 43.1389379  6.84 1184.0 1.016  28  16.07  24.62 1.443 1.032
2020.448313  77907 238.6574438  6.00 43.1389370  5.64 1125.0 1.010  28  18.13  14.37 1.381 1.024
2020.448350  77907 238.6574452  5.45 43.1389373  5.89 1125.0 1.010  27  10.85  15.70 1.494 1.029
2020.448399  78574 240.6626450  5.15 47.2407103  5.80  360.0 1.029  27  10.36  17.05 1.238 1.063
2020.448412  78574 240.6626438  5.55 47.2407124  6.99  360.0 1.032  29  15.32  27.35 1.284 1.043
2020.448429  78574 240.6626451  5.57 47.2407139  5.50  360.0 1.037  25  13.31  11.87 1.405 1.095
2020.448442  78574 240.6626411  5.96 47.2407136  6.31  360.0 1.041  26  16.38  19.19 1.494 1.059
2020.448549  89826 274.9653402  5.50 36.0647827  5.76 1200.0 1.006  33   8.54  11.87 1.704 1.078
2020.448588  89826 274.9653421  5.87 36.0647840  6.07 1200.0 1.001  30  10.60  13.37 1.752 1.022
2020.448635  94779 289.2762780  5.82 53.3691659  5.69 1200.0 1.062  29   9.45   6.26 1.968 1.032
2020.448674  94779 289.2762758  5.37 53.3691668  5.43 1200.0 1.055  32   5.47   6.89 1.768 1.039
2020.448719  94779 289.2762760  5.42 53.3691662  5.44 1200.0 1.053  32   6.66   6.22 1.776 1.065
2020.448758  94779 289.2762785  5.68 53.3691620  5.79 1200.0 1.055  29   4.90   7.49 1.956 1.025
2020.448805 102422 311.3234623  5.71 61.8434411  5.78 1200.0 1.127  34   8.08   9.27 2.075 1.020
2020.448845 102422 311.3234551  5.41 61.8434460  5.57 1200.0 1.121  36   8.46  11.04 1.846 1.048
2020.450858  71995 220.8555853  9.03 26.5277683 12.93 1200.0 1.021  24  35.83  57.76 1.886 1.027
2020.450897  71995 220.8555854 10.99 26.5277689  9.66 1200.0 1.014  25  48.24  40.48 1.771 1.028
2020.450953  77661 237.8159624 13.37 20.9780278  9.74 1200.0 1.055  24  59.27  38.76 1.897 1.031
2020.450992  77661 237.8159599  8.12 20.9780276  7.39 1200.0 1.040  24  29.92  24.95 1.632 1.030
2020.451038  78159 239.3963883  6.80 26.8775347 13.54 1200.0 1.013  28  22.99  66.10 1.694 1.021
2020.451077  78159 239.3963880  6.11 26.8775339  8.90 1200.0 1.011  25  15.66  35.99 1.751 1.039
2020.451126  83430 255.7829419  5.85 14.0915959  6.02 1200.0 1.082  27  12.46  14.64 1.840 1.032
2020.451166  83430 255.7829446  5.86 14.0915936  6.57 1200.0 1.074  27  11.44  18.97 1.982 1.030
2020.451203  86742 265.8678956  5.42  4.5682169  5.46  616.0 1.171  29   7.62   8.93 1.909 1.053
2020.451223  86742 265.8678937  5.55  4.5682160  5.70  616.0 1.166  29   7.58  10.43 1.998 1.015
2020.451253  86742 265.8679012  5.66  4.5682144  5.63  882.0 1.162  30  10.71  10.22 2.132 1.020
2020.451283  86742 265.8678973  5.43  4.5682133  5.60  882.0 1.163  29   6.30   9.52 2.162 1.017
2020.451391  97278 296.5650042  5.49 10.6132553  5.38  204.0 1.122  42   5.62   4.42 1.734 1.083
2020.451399  97278 296.5650059  5.28 10.6132528  5.29  204.0 1.119  45   4.70   5.53 1.623 1.022
2020.451412  97278 296.5650079  5.41 10.6132522  5.32  215.0 1.113  42   6.34   3.71 1.653 1.042
2020.451420  97278 296.5650101  5.96 10.6132534  5.74  215.0 1.110  36   7.87   7.85 2.338 1.227
2020.451439  98337 299.6896793  5.49 19.4922804  5.42  549.0 1.051  36   7.89   6.66 1.874 1.048
2020.451457  98337 299.6896787  5.08 19.4922799  5.00  549.0 1.046  41   5.75   5.22 1.588 1.096
2020.451483 101810 309.4782455  5.64 18.2689379  5.40  484.0 1.070  32   9.30   4.81 1.721 1.091
2020.451499 101810 309.4782491  5.31 18.2689383  5.15  484.0 1.063  33   6.79   3.74 1.581 1.104
2020.451521 101810 309.4782498  5.78 18.2689370  5.53  464.0 1.055  31   9.93   5.42 1.803 1.076
2020.451537 101810 309.4782507  5.61 18.2689367  5.54  464.0 1.051  33   8.73   8.03 1.647 1.069
2020.451565  98438 300.0137928  4.96 17.5164334  4.94  714.0 1.054  58   5.38   4.94 1.322 1.036
2020.451588  98438 300.0137921  4.86 17.5164332  4.85  714.0 1.060  55   4.89   4.79 1.279 1.028
2020.451620  98438 300.0137921  4.90 17.5164334  4.94  865.0 1.071  58   6.40   7.85 1.452 1.046
2020.453580  69068 212.0715750  5.25 49.4585068  4.99 1200.0 1.032  26  12.66   8.93 1.130 1.057
2020.453619  69068 212.0715756  5.12 49.4585073  4.85 1200.0 1.033  26  10.70   5.88 1.170 1.060
2020.453680  75973 232.7324091  5.07 40.8330020  5.08  938.0 1.011  25   7.34   6.35 1.199 1.062
2020.453711  75973 232.7324104  5.22 40.8330003  5.20  892.0 1.006  25   9.53   8.55 1.181 1.052
2020.453750  75973 232.7324103  4.85 40.8330009  5.10 1071.0 1.005  25   6.66   9.54 1.105 1.067
2020.453781  75973 232.7324105  4.97 40.8330010  5.48  746.0 1.007  26   5.43  12.21 1.116 1.074
2020.453806  75458 231.2322883  4.95 58.9661692  5.63  259.0 1.102  28   5.39  14.03 1.102 1.109
2020.453816  75458 231.2322891  5.07 58.9661688  5.18  259.0 1.104  27   6.36   6.58 1.138 1.089
2020.453831  75458 231.2322856  5.02 58.9661725  5.52  264.0 1.109  28   7.59  13.10 1.100 1.116
2020.453840  75458 231.2322910  4.95 58.9661690  5.28  264.0 1.112  27   6.32  10.20 1.090 1.092
2020.453932  87585 268.3831809  4.76 56.8730995  5.05  529.0 1.084  28   5.79   9.33 1.086 1.116
2020.453948  87585 268.3831798  4.88 56.8730978  5.52  393.0 1.080  30   5.32  13.92 1.088 1.116
2020.453967  87585 268.3831803  4.91 56.8730982  5.26  378.0 1.078  28   5.53   9.60 1.101 1.122
2020.453980  87585 268.3831802  4.97 56.8730981  5.24  378.0 1.077  29   7.76  10.18 1.055 1.125
2020.454003  87808 269.0632743  4.89 37.2505768  5.03  462.0 1.001  31   3.73   6.01 1.131 1.077
2020.454019  87808 269.0632730  4.99 37.2505729  5.14  462.0 1.001  30   3.35   5.71 1.220 1.083
2020.454058  89826 274.9653368  4.80 36.0647842  4.91 1200.0 1.000  48   5.12   7.76 1.223 1.052
2020.454097  89826 274.9653371  4.74 36.0647843  4.84 1200.0 1.002  49   5.09   6.89 1.173 1.076
2020.454140  97630 297.6417342  4.82 38.7230152  4.91  738.0 1.017  99   4.01   6.17 1.178 1.069
2020.454164  97630 297.6417346  4.96 38.7230171  5.11  738.0 1.010  96   4.81   7.91 1.386 1.087
2020.454200  97630 297.6417337  4.70 38.7230178  4.81 1200.0 1.005  99   4.91   8.43 1.404 1.088
2020.454239  97630 297.6417319  4.71 38.7230192  4.77 1200.0 1.002  94   4.93   6.41 1.308 1.044
2020.454272 104060 316.2328266  4.96 43.9278614  5.10  324.0 1.026  58   5.83   6.59 1.390 1.129
2020.454283 104060 316.2328287  5.18 43.9278581  5.37  324.0 1.023  58   7.66  10.11 1.566 1.118
2020.454301 104060 316.2328257  5.21 43.9278604  5.39  443.0 1.019  54   7.20  10.25 1.688 1.087
2020.454317 104060 316.2328266  5.10 43.9278613  5.34  443.0 1.016  55   6.64  11.40 1.711 1.109
2020.454352 104194 316.6504398  4.80 47.6483971  4.87 1200.0 1.026 109   6.22   7.68 1.396 1.064
2020.456385  73568 225.5270865  7.40 25.0078545 10.42 1084.0 1.019  23  26.92  44.41 1.184 1.061
2020.456421  73568 225.5270880  6.72 25.0078564  9.38 1084.0 1.016  24  23.30  39.71 1.116 1.065
2020.456459  73568 225.5270879  7.12 25.0078568 10.35  928.0 1.019  24  25.51  44.85 1.093 1.065
2020.456489  73568 225.5270937  9.43 25.0078527 16.22  928.0 1.026  22  36.36  71.85 1.236 1.060
2020.456533  80197 245.5892991  6.22 33.7988380  7.50 1200.0 1.004  24  17.12  26.80 1.273 1.035
2020.456572  80197 245.5892983 10.44 33.7988371  9.25 1200.0 1.000  26  45.78  38.55 1.233 1.042
2020.486677  82172 251.8322980  5.83 42.2387697  5.82 1200.0 1.008  28  11.79  11.54 1.633 1.016
2020.486716  82172 251.8322949  5.03 42.2387683  5.12 1200.0 1.013  27   4.74   6.28 1.419 1.043
2020.486756  82172 251.8322965  4.83 42.2387675  4.93  947.0 1.025  28   4.34   5.91 1.223 1.071
2020.486788  82172 251.8322987  4.93 42.2387686  5.11  947.0 1.038  28   6.41   8.90 1.275 1.076
2020.486871  94713 289.0920363  5.36 38.1337664  5.47 1200.0 1.009  47   6.82   8.06 1.756 1.072
2020.486910  94713 289.0920352  5.54 38.1337681  5.62 1200.0 1.003  52   8.43   9.33 1.827 1.068
2020.486954  94713 289.0920341  5.19 38.1337674  5.36 1200.0 1.002  61   7.65  11.00 1.649 1.102
2020.486993  94713 289.0920349  5.03 38.1337679  5.20 1200.0 1.006  56   5.60   9.41 1.479 1.088
2020.487042  98702 300.7046994  4.94 67.8738395  5.15 1200.0 1.189  28   4.67   7.78 1.281 1.102
2020.487081  98702 300.7047015  5.13 67.8738380  5.51 1200.0 1.192  29   6.31  11.87 1.375 1.080
2020.487129 104194 316.6504396  5.05 47.6483959  5.09 1200.0 1.025  93   6.67   5.71 1.564 1.099
2020.487169 104194 316.6504418  5.18 47.6483964  5.21 1200.0 1.025  92   7.45   8.02 1.552 1.032
2020.489176  75530 231.4474119  5.78 15.4279926  6.01 1200.0 1.070  26  13.74  16.00 1.372 1.027
2020.489215  75530 231.4474103  6.78 15.4279943  6.40 1176.0 1.064  26  21.28  18.31 1.492 1.064
2020.489264  81008 248.1501751  5.37 11.4875931  5.31 1200.0 1.116  27   7.62   6.64 1.385 1.029
2020.489304  81008 248.1501770  5.50 11.4875941  5.52 1200.0 1.100  28   9.25   9.63 1.510 1.033
2020.489352  84379 258.7578210  8.81 24.8383209  7.74 1200.0 1.032  27  35.57  27.95 1.637 1.021
2020.489391  84379 258.7578272  5.75 24.8383206  6.88 1200.0 1.021  25  10.58  21.73 1.607 1.031
2020.699827  91373 279.5270311  4.91 39.6683723  4.87  400.0 1.003  32   3.76   2.49 1.086 1.041
2020.699841  91373 279.5270296  5.13 39.6683746  5.10  400.0 1.004  31   4.93   4.58 1.214 1.025
2020.699872  87808 269.0632763  5.10 37.2505739  4.95  857.0 1.026  30   7.72   4.72 1.338 1.041
2020.699900  87808 269.0632757  5.09 37.2505739  5.05  857.0 1.040  28   4.37   3.71 1.445 1.035
2020.699950 100261 305.0253336  5.32 68.8804699  5.42 1059.0 1.209  33   5.87   7.64 1.723 1.047
2020.699985 100261 305.0253273  5.59 68.8804703  5.54 1059.0 1.205  32   8.09   6.04 1.844 1.040
2020.700030 102422 311.3234219  5.60 61.8435042  5.54 1154.0 1.122  42   7.40   4.68 1.996 1.021
2020.700068 102422 311.3234190  5.27 61.8435023  5.26 1154.0 1.120  45   6.97   6.41 1.773 1.019
2020.700129 109492 332.7138106  5.16 58.2012919  5.17  682.0 1.101  66   7.00   6.90 1.734 1.015
2020.700152 109492 332.7138016  4.98 58.2012925  5.02  682.0 1.096  69   4.44   5.64 1.593 1.029
2020.700193 111795 339.6585658  4.96 56.7954497  4.97  865.0 1.088  84   4.51   3.73 1.501 1.026
2020.700217 111795 339.6585667  5.46 56.7954496  5.44  568.0 1.082  68   7.96   4.99 1.684 1.024
2020.700253 112724 342.4191307  5.22 66.1996934  5.30 1139.0 1.172  49   4.58   6.51 1.695 1.044
2020.700290 112724 342.4191250  5.31 66.1996905  5.45 1139.0 1.169  46   4.84   8.49 1.821 1.055
2020.700474   3179  10.1273609  5.07 56.5371519  5.26  197.0 1.076  41   7.28  10.40 1.434 1.061
2020.700482   3179  10.1273581  5.67 56.5371460  5.31  197.0 1.075  41  16.64   9.63 1.480 1.052
2020.700495   3179  10.1273637  5.03 56.5371475  4.99  312.0 1.075  51   8.22   5.01 1.531 1.055
2020.700506   3179  10.1273694  4.99 56.5371485  5.01  312.0 1.075  51   6.63   6.32 1.547 1.039
2020.700532   7607  24.4987155  5.03 48.6275685  5.09  703.0 1.042  52   4.69   5.62 1.463 1.049
2020.700556   7607  24.4987126  4.71 48.6275700  4.74  703.0 1.036  57   2.98   3.13 1.243 1.028
2020.700579   7607  24.4987086  4.90 48.6275696  4.96  409.0 1.031  49   3.59   4.04 1.139 1.047
2020.700594   7607  24.4987106  4.98 48.6275712  5.01  409.0 1.030  48   6.02   4.27 1.152 1.055
2020.700618   6686  21.4574036  4.78 60.2350089  4.85  596.0 1.105  70   3.72   3.34 1.129 1.094
2020.700638   6686  21.4574004  4.77 60.2350089  4.85  596.0 1.107  72   4.48   3.43 1.131 1.109
2020.700671  13268  42.6743766  4.93 55.8954166  4.98  245.0 1.080  49   5.16   4.25 1.055 1.077
2020.700680  13268  42.6743768  4.91 55.8954139  4.94  245.0 1.078  49   4.34   3.64 1.031 1.050
2020.700708  14668  47.3755435  4.89 44.8566621  4.90  584.0 1.027  54   3.64   2.99 1.080 1.020
2020.700728  14668  47.3755417  4.96 44.8566623  5.01  584.0 1.022  52   3.36   3.60 1.125 1.043
2020.700754  15890  51.1689400  4.89 64.5859935  4.99  584.0 1.155  57   2.83   4.45 1.147 1.079
2020.700773  15890  51.1689356  4.88 64.5859943  4.96  584.0 1.152  56   3.39   2.75 1.125 1.093
2020.700797  15890  51.1689360  4.86 64.5859924  4.98  573.0 1.150  57   3.89   5.08 1.166 1.106
2020.700816  15890  51.1689429  4.87 64.5859932  4.97  573.0 1.149  57   3.08   4.57 1.160 1.091
2020.702563  89172 272.9755485  4.93 31.4054899  4.91  520.0 1.008  30   4.63   4.71 1.063 1.040
2020.702581  89172 272.9755495  4.86 31.4054902  4.80  520.0 1.013  27   3.66   2.20 1.022 1.037
2020.702633  98036 298.8285536  5.14  6.4040016  5.15 1200.0 1.159  48   3.72   5.14 1.391 1.033
2020.702672  98036 298.8285512  5.12  6.4039990  5.16 1200.0 1.145  50   4.61   6.88 1.264 1.026
2020.702729  93747 286.3524872  5.07 13.8629313  5.05 1200.0 1.103  60   4.55   3.93 1.240 1.025
2020.702768  93747 286.3524871  5.23 13.8629295  5.20 1200.0 1.130  48   5.04   5.35 1.385 1.055
2020.702866 106140 322.4872108  4.74 23.6388625  4.68 1200.0 1.022  38   4.96   3.29 1.247 1.043
2020.702905 106140 322.4872124  4.78 23.6388622  4.72 1200.0 1.021  32   3.57   2.65 1.190 1.052
2020.703001 114347 347.3810779  7.91  8.6771536  8.88 1200.0 1.134  26  27.93  34.72 2.165 1.018
2020.703040 114347 347.3810793  5.29  8.6771561  5.75 1200.0 1.121  25   7.40  13.55 1.770 1.018
2020.703080 114347 347.3810783  5.39  8.6771551  5.50  918.0 1.116  25   8.83  10.46 1.672 1.015
2020.703110 114347 347.3810782  4.93  8.6771559  4.66  918.0 1.119  28   9.19   3.62 1.346 1.028
2020.703150 116264 353.3671161  5.16 22.4986840  5.51  396.0 1.027  28   4.87  11.40 1.312 1.024
2020.703165 116264 353.3671168  5.39 22.4986851  5.08  465.0 1.030  28  11.44   6.63 1.279 1.025
2020.703187   3092   9.8328683  4.99 30.8603844  5.00  404.0 1.008  30   5.96   6.60 1.207 1.031
2020.703201   3092   9.8328666  4.85 30.8603825  4.96  404.0 1.005  28   2.78   6.31 1.160 1.017
2020.703219   3092   9.8328672  5.12 30.8603806  4.98  338.0 1.003  30   7.27   5.26 1.237 1.073
2020.703231   3092   9.8328681  4.88 30.8603857  4.83  338.0 1.003  30   4.77   4.08 1.106 1.038
2020.703259   3693  11.8340541  5.01 24.2667210  5.09  750.0 1.018  22   6.35   7.62 1.089 1.022
2020.703284   3693  11.8340538  5.11 24.2667198  5.08  750.0 1.019  22   7.53   7.45 1.104 1.041
2020.703315   8796  28.2705267  4.83 29.5774823  4.85  744.0 1.014  27   4.15   5.58 1.017 1.056
2020.703340   8796  28.2705261  4.87 29.5774824  4.86  744.0 1.008  28   4.08   4.94 1.059 1.065
2020.703369   8796  28.2705274  5.03 29.5774840  5.06  703.0 1.005  28   6.12   6.60 1.114 1.035
2020.703392   8796  28.2705271  5.15 29.5774824  5.15  703.0 1.005  28   7.41   7.57 1.228 1.056
2020.703418  13654  43.9520305  4.83 18.3315522  4.92  290.0 1.058  25   6.83   7.83 1.063 1.046
2020.703426  13654  43.9520291  4.94 18.3315523  5.12  176.0 1.055  25   5.53   7.72 1.026 1.069
2020.703437  13654  43.9520313  5.41 18.3315530  5.27  163.0 1.052  24  10.36   8.39 1.025 1.026
2020.703443  13654  43.9520322  5.16 18.3315504  5.25  163.0 1.050  24   5.11   8.38 1.105 1.097
2020.703465  15549  50.0847976  5.00 29.0483656  5.02  662.0 1.019  28   6.50   6.75 1.123 1.061
2020.703487  15549  50.0848008  5.56 29.0483683  5.46  662.0 1.013  27   9.40   8.10 1.369 1.067
2020.703524  18246  58.5330546  4.89 31.8835840  4.90 1047.0 1.018  31   3.01   4.16 1.322 1.027
2020.703559  18246  58.5330555  4.98 31.8835834  4.95 1047.0 1.008  35   4.56   2.90 1.380 1.025
2020.703611  22667  73.1331855  4.61 14.2503286  4.57  264.0 1.098  29   5.16   3.93 1.100 1.043
2020.703621  22667  73.1331882  4.60 14.2503263  4.57  264.0 1.093  29   3.44   4.36 1.126 1.066
2020.703636  22667  73.1331876  4.55 14.2503263  4.47  350.0 1.087  29   3.79   3.10 1.236 1.093
2020.703649  22667  73.1331886  4.52 14.2503283  4.45  350.0 1.082  29   4.42   3.30 1.129 1.042
2020.705299  89981 275.3858831  5.01 49.1218850  5.04  514.0 1.033  29   3.19   3.85 1.126 1.057
2020.705316  89981 275.3858825  4.99 49.1218841  5.04  514.0 1.036  29   3.34   4.58 1.058 1.063
2020.705352  98702 300.7046974  4.81 67.8738378  4.92 1098.0 1.201  30   3.86   4.98 1.113 1.088
2020.705388  98702 300.7046988  4.75 67.8738378  4.79 1098.0 1.194  30   5.38   3.58 1.055 1.115
2020.705426  98702 300.7046962  4.87 67.8738403  4.93  874.0 1.190  30   4.61   1.92 1.092 1.112
2020.705455  98702 300.7047005  4.97 67.8738395  5.05  874.0 1.189  30   4.84   3.29 1.170 1.117
2020.705497 104194 316.6504398  4.70 47.6483930  4.72 1200.0 1.035 107   3.42   2.98 1.146 1.018
2020.705536 104194 316.6504421  4.88 47.6483929  4.90 1200.0 1.027 100   3.37   4.03 1.287 1.012
2020.705573 108317 329.1630775  5.02 63.6255485  5.18  523.0 1.148  43   3.74   7.70 1.351 1.069
2020.705591 108317 329.1630719  5.23 63.6255508  5.33  523.0 1.145  43   4.23   6.69 1.524 1.083
2020.705615 108317 329.1630768  4.94 63.6255488  4.99  638.0 1.141  44   3.15   3.06 1.395 1.063
2020.705636 108317 329.1630776  4.94 63.6255502  5.06  638.0 1.139  47   4.08   6.40 1.377 1.084
2020.705678 111022 337.3825972  4.90 47.7068729  4.89  703.0 1.029  55   6.29   4.48 1.399 1.026
2020.705710 111022 337.3825948  4.38 47.7068763  4.41 1200.0 1.026  65   4.20   4.40 1.185 1.055
2020.705740 111022 337.3825891  5.90 47.7068818  5.73  427.0 1.025  37   6.74   7.53 2.007 1.187
2020.705755 111022 337.3826007  6.14 47.7068781  5.84  427.0 1.026  34   7.55   5.94 2.667 1.214
2020.705784 108924 330.9712050  4.74 63.1202583  4.79  604.0 1.147  65   5.57   3.77 1.186 1.110
2020.705804 108924 330.9712084  4.67 63.1202553  4.74  604.0 1.153  62   4.04   3.67 1.176 1.132
2020.705832 115022 349.4363252  4.78 49.0153361  4.82  529.0 1.031  37   4.66   4.02 1.058 1.064
2020.705850 115022 349.4363283  4.70 49.0153369  4.80  529.0 1.032  39   3.54   3.70 1.075 1.105
2020.705874 115022 349.4363275  4.79 49.0153373  4.85  634.0 1.035  42   4.39   4.15 1.199 1.067
2020.705895 115022 349.4363262  4.78 49.0153376  4.86  634.0 1.039  39   2.79   4.28 1.160 1.064
2020.705915   3179  10.1273600  5.10 56.5371488  5.20  119.0 1.078  38   7.21   7.82 1.115 1.063
2020.705920   3179  10.1273537  5.20 56.5371517  5.16  119.0 1.078  38   8.38   3.16 1.134 1.081
2020.705928   3179  10.1273568  5.05 56.5371523  4.95  122.0 1.077  42   9.54   4.23 1.026 1.088
2020.705933   3179  10.1273660  5.01 56.5371467  5.05  122.0 1.076  41   7.38   6.32 1.078 1.091
2020.705951   6686  21.4574018  4.82 60.2350096  4.89  517.0 1.120  62   5.40   4.53 1.043 1.093
2020.705968   6686  21.4573982  4.88 60.2350104  4.97  517.0 1.116  56   3.75   3.91 1.116 1.089
2020.705989   6686  21.4574013  4.84 60.2350067  4.97  474.0 1.111  59   3.96   3.97 1.100 1.127
2020.706005   6686  21.4573960  4.96 60.2350090  5.06  442.0 1.109  54   5.27   6.00 1.074 1.077
2020.706025   7607  24.4987101  5.01 48.6275714  5.05  341.0 1.033  47   3.86   5.22 1.101 1.023
2020.706037   7607  24.4987085  4.85 48.6275683  4.91  341.0 1.031  49   3.08   4.06 1.042 1.043
2020.706055   7607  24.4987137  4.91 48.6275711  4.96  405.0 1.030  48   4.10   3.35 1.127 1.054
2020.706069   7607  24.4987073  4.91 48.6275706  4.98  405.0 1.029  50   4.19   4.06 1.162 1.080
2020.706102  11313  36.4061476  4.56 50.2785463  4.62 1200.0 1.046  66   2.64   2.91 1.078 1.072
2020.706141  11313  36.4061493  4.77 50.2785451  4.81 1200.0 1.039  67   2.47   2.93 1.263 1.051
2020.706184  11313  36.4061505  5.06 50.2785482  5.11 1200.0 1.036  65   2.94   4.24 1.486 1.036
2020.706224  11313  36.4061501  4.85 50.2785478  4.91 1200.0 1.038  70   3.14   3.84 1.383 1.062
2020.706347  22667  73.1331874  4.51 14.2503270  4.44  466.0 1.097  28   4.15   3.88 1.311 1.119
2020.706363  22667  73.1331871  4.45 14.2503282  4.41  466.0 1.089  28   4.34   2.88 1.212 1.033
2020.718984  94779 289.2762646  4.97 53.3691678  4.96  818.0 1.054  30   5.43   3.03 1.210 1.069
2020.719011  94779 289.2762649  5.12 53.3691685  5.18  818.0 1.053  30   5.40   5.72 1.338 1.051
2020.719047  94779 289.2762646  4.97 53.3691684  5.03 1047.0 1.054  30   5.00   5.44 1.387 1.066
2020.719081  94779 289.2762639  5.04 53.3691684  5.02 1047.0 1.058  30   6.46   4.61 1.434 1.075
2020.719116 104060 316.2328288  5.27 43.9278620  5.11  500.0 1.028  42   8.76   3.74 1.557 1.027
2020.719133 104060 316.2328250  5.18 43.9278603  5.16  500.0 1.023  46   6.92   5.93 1.617 1.020
2020.719156 104060 316.2328255  5.01 43.9278600  5.02  566.0 1.018  49   4.70   4.97 1.536 1.012
2020.719175 104060 316.2328236  5.11 43.9278603  5.09  566.0 1.015  50   6.73   5.16 1.680 1.042
2020.719212 106481 323.4950146  5.18 45.5913049  5.19 1200.0 1.025  78   5.45   4.62 1.593 1.030
2020.719251 106481 323.4950157  5.26 45.5913061  5.31 1200.0 1.019  77   5.99   5.58 1.706 1.063
2020.719301 109937 333.9924671  4.80 37.7487382  4.90 1200.0 1.007  39   3.37   6.65 1.473 1.051
2020.719384 109937 333.9924684  4.72 37.7487377  4.85 1200.0 1.002  40   3.15   6.42 1.439 1.068
2020.719418 109937 333.9924689  4.80 37.7487366  4.86  876.0 1.008  40   3.24   3.51 1.381 1.068
2020.719461 116584 354.3923443  4.72 46.4557339  4.75 1200.0 1.025  39   2.85   3.55 1.380 1.074
2020.719500 116584 354.3923430  4.79 46.4557347  4.86 1200.0 1.021  39   4.10   4.08 1.516 1.111
2020.719545 116584 354.3923448  4.64 46.4557327  4.67 1200.0 1.021  46   3.85   3.50 1.322 1.057
2020.719584 116584 354.3923441  4.77 46.4557339  4.82 1200.0 1.027  40   3.92   3.63 1.538 1.079
2020.719626   6686  21.4574008  4.78 60.2350129  4.85  769.0 1.115  65   2.92   3.75 1.278 1.086
2020.719652   6686  21.4573992  4.76 60.2350130  4.78  769.0 1.110  66   3.45   2.80 1.202 1.056
2020.719682   6686  21.4574003  4.90 60.2350122  4.97  804.0 1.106  66   2.75   3.18 1.468 1.093
2020.719709   6686  21.4574000  4.80 60.2350129  4.87  804.0 1.105  66   3.11   4.09 1.404 1.096
2020.719750  11313  36.4061481  4.85 50.2785498  4.92 1200.0 1.047  68   3.37   5.05 1.423 1.059
2020.719789  11313  36.4061480  4.96 50.2785507  5.04 1200.0 1.039  63   3.11   4.78 1.534 1.066
2020.719874  14668  47.3755397  4.82 44.8566670  4.89 1200.0 1.018  54   4.19   5.62 1.509 1.064
2020.719914  14668  47.3755420  4.89 44.8566656  5.01 1200.0 1.015  52   3.60   5.68 1.630 1.105
2020.720046  23680  76.3488790  4.31  1.1776028  4.30 1200.0 1.233  33   2.74   3.47 1.048 1.058
2020.721888  98110 299.0763014  4.60 35.0832617  4.59  826.0 1.008 122   2.30   2.59 0.951 1.025
2020.721916  98110 299.0763018  4.55 35.0832616  4.54  826.0 1.016 120   2.71   2.70 0.937 1.033
2020.721949 106062 322.2492680  4.65 22.1794733  4.62  523.0 1.030  44   2.39   2.92 0.953 1.074
2020.721963 106062 322.2492694  4.87 22.1794738  4.87  313.0 1.027  36   3.09   3.41 0.929 1.066
2020.721979 106062 322.2492701  4.94 22.1794735  4.93  304.0 1.026  35   3.04   3.55 0.979 1.042
2020.721990 106062 322.2492697  5.09 22.1794747  5.04  304.0 1.026  34   3.87   3.87 1.060 1.051
2020.722013 105502 320.5223055  5.10 19.8048733  5.05  559.0 1.039  41   2.95   2.91 1.107 1.082
2020.722032 105502 320.5223053  5.08 19.8048749  5.03  559.0 1.043  42   3.26   3.10 1.112 1.054
2020.722060 112748 342.5017217  4.80 24.6013412  4.80  629.0 1.033  28   2.33   4.32 1.169 1.065
2020.722081 112748 342.5017199  4.90 24.6013405  5.00  629.0 1.026  30   4.72   6.11 1.250 1.046
2020.722107 112748 342.5017205  5.07 24.6013407  5.11  562.0 1.020  30   5.05   5.96 1.247 1.015
2020.722126 112748 342.5017223  5.40 24.6013402  5.53  562.0 1.018  29   6.87   9.09 1.438 1.021
2020.722162 114971 349.2957840  6.50  3.2823872 10.01 1084.0 1.182  19  14.68  36.54 1.704 1.107
2020.722197 114971 349.2957806  5.91  3.2823907  6.10 1084.0 1.177  19  11.27  13.29 1.448 1.046
2020.722272 117718 358.1219906  5.71 19.1200843  6.68 1200.0 1.040  24  10.23  19.94 1.628 1.036
2020.722311 117718 358.1219925  6.33 19.1200848  5.86 1200.0 1.043  24  16.99  12.08 1.569 1.030
2020.722359   4906  15.7354122  7.16  7.8902851  9.25 1200.0 1.131  24  21.02  35.51 1.675 1.024
2020.722398   4906  15.7354114  7.72  7.8902849 11.06 1200.0 1.124  24  24.32  46.01 1.642 1.076
2020.722445   7884  25.3577544  8.23  5.4876290 10.15 1200.0 1.154  23  30.48  41.81 1.480 1.041
2020.722485   7884  25.3577549  8.94  5.4876310  6.02 1200.0 1.150  23  35.58  16.17 1.351 1.036
2020.722531  13328  42.8785559  5.18 35.0593805  5.20 1200.0 1.013  29   5.04   5.29 1.600 1.047
2020.722570  13328  42.8785575  5.08 35.0593800  5.07 1200.0 1.004  28   3.95   3.11 1.590 1.035
2020.722627  17702  56.8712821  6.31 24.1048773  6.30 1200.0 1.037  30   6.38   5.30 1.801 1.019
2020.722666  17702  56.8712821 12.41 24.1048792 12.26 1200.0 1.025  30  17.38  13.89 1.669 1.036
2020.722797  23680  76.3488777  5.36  1.1776073  5.26 1200.0 1.222  30   5.57   3.35 1.640 1.051
2020.773737 102422 311.3234125  5.15 61.8435105  5.26  841.0 1.123  37   3.75   6.30 1.629 1.056
2020.773765 102422 311.3234128  5.26 61.8435112  5.33  841.0 1.120  35   4.54   4.91 1.712 1.082
2020.773808 107129 325.5045438  5.69 35.5102103  5.71 1200.0 1.017  40   5.61   5.56 1.723 1.027
2020.773847 107129 325.5045436  5.70 35.5102095  5.81 1200.0 1.006  39   5.40   7.27 1.786 1.053
2020.773892 107129 325.5045442  5.64 35.5102079  5.70 1200.0 1.000  42   4.61   7.02 1.650 1.022
2020.773931 107129 325.5045412  5.58 35.5102091  5.62 1200.0 1.001  44   5.20   6.83 1.668 1.029
2020.773980 113288 344.1083199  5.50 49.7335296  5.54 1200.0 1.040  58   6.13   7.66 1.724 1.023
2020.774020 113288 344.1083201  5.13 49.7335288  5.12 1200.0 1.035  62   4.87   4.80 1.481 1.040
2020.774064 113288 344.1083218  4.98 49.7335296  4.97 1154.0 1.034  64   4.62   4.94 1.358 1.026
2020.774102 113288 344.1083245  5.08 49.7335291  5.10 1154.0 1.038  64   5.03   5.16 1.453 1.029
2020.774149 112917 343.0093436  5.13 43.3125548  5.16 1200.0 1.031  43   3.25   4.02 1.484 1.040
2020.774189 112917 343.0093419  5.36 43.3125560  5.37 1200.0 1.048  41   4.35   4.49 1.644 1.030
2020.774220   3179  10.1273649  5.03 56.5371502  5.09  226.0 1.075  37   3.14   4.33 1.522 1.035
2020.774229   3179  10.1273605  5.31 56.5371515  5.33  225.0 1.075  36   3.09   4.91 1.609 1.019
2020.774245   3179  10.1273593  4.87 56.5371499  4.85  385.0 1.075  38   3.85   3.68 1.562 1.037
2020.774258   3179  10.1273591  4.63 56.5371497  4.63  385.0 1.076  44   3.73   3.29 1.356 1.009
2020.774289   7607  24.4987075  4.72 48.6275692  4.76 1011.0 1.034  48   2.77   3.95 1.386 1.040
2020.774323   7607  24.4987084  4.65 48.6275698  4.69 1011.0 1.030  50   2.96   4.65 1.352 1.045
2020.774367  11313  36.4061485  5.32 50.2785474  5.36 1200.0 1.045  42   2.54   4.98 1.670 1.042
2020.774407  11313  36.4061476  5.25 50.2785479  5.28 1200.0 1.038  46   3.03   5.25 1.613 1.042
2020.774510  13268  42.6743774  4.85 55.8954188  4.85  536.0 1.071  53   4.25   4.79 1.297 1.024
2020.774528  13268  42.6743792  4.95 55.8954167  4.96  536.0 1.073  45   3.38   3.84 1.434 1.030
2020.774565  14668  47.3755446  5.14 44.8566620  5.20 1169.0 1.017  47   4.45   5.14 1.614 1.080
2020.774604  14668  47.3755466  4.86 44.8566602  4.89 1197.0 1.024  49   3.57   3.23 1.402 1.054
2020.774652  23680  76.3488800  4.60  1.1776035  4.54 1200.0 1.234  33   3.96   3.14 1.345 1.067
2020.774692  23680  76.3488782  4.64  1.1776051  4.63 1200.0 1.215  33   3.46   4.42 1.424 1.056
2020.774735  23680  76.3488797  4.56  1.1776037  4.50 1200.0 1.206  36   4.20   3.25 1.358 1.067
2020.774774  23680  76.3488782  4.54  1.1776035  4.49 1200.0 1.208  34   3.60   2.39 1.342 1.045
2020.774818  23680  76.3488790  4.49  1.1776030  4.46 1200.0 1.222  34   3.43   2.60 1.252 1.053
2020.774858  23680  76.3488778  4.47  1.1776017  4.45 1200.0 1.246  35   3.35   3.55 1.249 1.061
2020.776500 100587 305.9654129  5.29 32.1901383  5.27 1200.0 1.002  71   4.53   4.53 1.570 1.035
2020.776539 100587 305.9654127  5.19 32.1901369  5.18 1200.0 1.006  75   3.51   4.02 1.526 1.088
2020.776584 100587 305.9654124  5.10 32.1901375  5.07 1200.0 1.019  72   5.35   4.18 1.468 1.082
2020.776623 100587 305.9654119  5.29 32.1901388  5.26 1200.0 1.036  68   4.54   4.02 1.587 1.072
2020.776672 112440 341.6331838  5.66 23.5656024  5.57 1200.0 1.036  27   7.14   5.62 1.759 1.044
2020.776711 112440 341.6331849  5.47 23.5656010  5.47 1200.0 1.025  27   3.64   4.83 1.741 1.045
2020.776755 112440 341.6331844  5.49 23.5656009  5.39 1200.0 1.021  23   5.32   3.80 1.675 1.049
2020.776794 112440 341.6331831  5.24 23.5656009  5.29 1200.0 1.023  27   3.47   5.68 1.564 1.038
2020.776847 117020 355.8431879  5.94 10.3316087  6.19 1200.0 1.102  21  12.89  15.38 1.607 1.056
2020.776886 117020 355.8431874  5.40 10.3316032  5.33 1200.0 1.102  23  10.25   9.74 1.413 1.045
2020.776934   3693  11.8340508  6.06 24.2667206  7.23 1200.0 1.024  18  12.17  20.73 1.667 1.037
2020.776973   3693  11.8340531  7.19 24.2667227  9.37 1200.0 1.018  18  17.81  31.22 2.007 1.037
2020.777017   3693  11.8340487  6.96 24.2667215  6.53 1200.0 1.020  20  18.99  15.75 1.846 1.045
2020.777057   3693  11.8340471  7.87 24.2667166 11.01 1200.0 1.028  17  20.31  37.74 2.348 1.033
2020.777104   7884  25.3577531 14.28  5.4876338 13.64 1200.0 1.150  19  56.16  53.09 2.156 1.032
2020.777143   7884  25.3577530 11.03  5.4876336  8.43 1200.0 1.158  19  40.94  26.98 2.050 1.075
2020.777195  15549  50.0847994 10.61 29.0483702 10.76 1200.0 1.019  20  36.36  37.22 2.808 1.011
2020.777234  15549  50.0848059 13.14 29.0483594 10.63 1200.0 1.009  16  44.66  32.26 3.091 1.033
2020.777283  18724  60.1700267 18.29 12.4902693 47.93 1200.0 1.096  17  67.53 194.84 2.932 1.068
2020.777323  18724  60.1700463 27.87 12.4902947 44.59 1200.0 1.086  20 119.73 196.44 2.661 1.074
2020.777371  23680  76.3488812  7.42  1.1776027  7.45 1200.0 1.242  30  24.89  25.28 2.832 1.026
2020.777410  23680  76.3488819  7.04  1.1776054  6.12 1200.0 1.220  26  20.35  10.39 2.772 1.038
2020.777454  23680  76.3488805  5.57  1.1776076  5.38 1200.0 1.207  28   9.65   6.42 2.157 1.027
2020.777493  23680  76.3488835  5.89  1.1776066  5.75 1200.0 1.207  29  10.06   9.67 2.588 1.122
2020.779267 106481 323.4950144  5.36 45.5913019  5.34 1200.0 1.028  60   4.39   4.28 1.565 1.031
2020.779307 106481 323.4950098  5.10 45.5913007  5.10 1200.0 1.020  75   4.23   4.28 1.411 1.017
2020.779341 109492 332.7138013  5.16 58.2012938  5.17  506.0 1.093  48   5.37   6.00 1.547 1.024
2020.779358 109492 332.7138020  5.17 58.2012930  5.24  460.0 1.091  48   4.14   6.70 1.588 1.015
2020.779397 111944 340.1293329  5.37 44.2763718  5.36 1200.0 1.023  33   4.43   4.16 1.502 1.037
2020.779436 111944 340.1293320  5.55 44.2763725  5.55 1200.0 1.016  32   6.82   6.76 1.596 1.038
2020.779480 111944 340.1293346  6.69 44.2763718  6.29 1200.0 1.013  29  14.83   8.34 1.977 1.012
2020.779519 111944 340.1293327  7.01 44.2763708  6.45 1200.0 1.016  29  17.86  10.19 2.023 1.028
2020.779568 117863 358.5959226  5.41 57.4993631  5.40 1200.0 1.085  50   5.77   4.90 1.577 1.011
2020.779607 117863 358.5959184  5.45 57.4993637  5.49 1200.0 1.082  56   5.49   6.13 1.650 1.018
2020.779736   7607  24.4987114  5.08 48.6275675  5.11 1084.0 1.037  46   5.63   6.67 1.650 1.020
2020.779771   7607  24.4987126  4.73 48.6275690  4.76 1084.0 1.031  48   2.59   3.99 1.425 1.015
2020.779817  11313  36.4061481  5.17 50.2785482  5.18 1200.0 1.048  46   3.52   3.67 1.452 1.030
2020.779856  11313  36.4061486  4.92 50.2785466  4.94 1200.0 1.040  52   2.22   2.59 1.323 1.034
2020.779923  16335  52.6437259  5.10 47.9953283  5.11 1000.0 1.042  44   3.62   3.39 1.420 1.045
2020.779956  16335  52.6437250  5.48 47.9953270  5.48 1025.0 1.033  36   4.50   4.00 1.656 1.019
2020.780000  18532  59.4636222  5.77 40.0100645  5.84 1200.0 1.014  30   3.47   5.72 1.774 1.021
2020.780040  18532  59.4636242  5.84 40.0100648  5.94 1200.0 1.006  28   3.65   5.62 1.843 1.058
2020.780134  22730  73.3450714  4.87  2.5081334  4.89 1200.0 1.195  28   3.17   5.10 1.737 1.041
2020.780173  22730  73.3450711  4.92  2.5081332  4.89 1200.0 1.188  29   5.07   5.07 1.728 1.047
2020.782094 107151 325.5644434  4.87  5.6801081  4.91 1200.0 1.148  27   3.88   6.13 1.191 1.058
2020.782133 107151 325.5644436  4.85  5.6801079  4.79 1200.0 1.152  26   4.27   3.93 1.159 1.069
2020.782169 107151 325.5644421  4.92  5.6801066  4.95  634.0 1.167  27   3.45   5.41 1.019 1.047
2020.782190 107151 325.5644427  4.98  5.6801065  5.01  634.0 1.178  28   4.62   6.29 1.021 1.046
2020.782226 115830 351.9913288  5.06  6.3787423  4.93 1011.0 1.153  13   5.46   4.32 1.083 1.062
2020.782256 115830 351.9913298  5.01  6.3787431  5.00  791.0 1.143  12   3.35   3.72 1.036 1.049
2020.782294 115830 351.9913288  4.75  6.3787416  4.95 1200.0 1.140  11   1.66   5.37 1.083 1.081
2020.782326 115830 351.9913288  5.03  6.3787420  5.06  755.0 1.143  11   2.62   3.65 1.081 1.049
2020.782351   3092   9.8328674  4.85 30.8603806  4.78  354.0 1.011  29   6.27   4.56 1.076 1.034
2020.782362   3092   9.8328685  5.24 30.8603793  5.13  247.0 1.008  30   7.80   6.02 1.143 1.041
2020.782395   4906  15.7354042  4.94  7.8902813  4.96 1200.0 1.143  22   6.45   7.55 1.043 1.075
2020.782434   4906  15.7354044  4.87  7.8902810  4.87 1200.0 1.129  21   5.52   6.25 1.053 1.069
2020.782470   4906  15.7354036  5.30  7.8902818  5.47  625.0 1.124  24   5.71   8.77 1.042 1.031
2020.782491   4906  15.7354029  5.26  7.8902821  5.46  625.0 1.125  23   3.29   8.16 1.080 1.040
2020.782520   8796  28.2705211  4.73 29.5774763  4.72  643.0 1.008  28   4.99   4.59 0.875 1.069
2020.782538   8796  28.2705199  4.95 29.5774767  4.94  385.0 1.006  27   3.37   4.11 0.872 1.080
2020.782556   8796  28.2705222  4.95 29.5774756  4.94  441.0 1.005  30   5.61   6.11 0.883 1.052
2020.782572   8796  28.2705212  5.03 29.5774754  5.04  441.0 1.005  29   4.89   7.27 0.913 1.098
2020.782598  13328  42.8785557  4.79 35.0593782  4.80  506.0 1.010  30   2.68   3.53 0.937 1.052
2020.782615  13328  42.8785551  4.86 35.0593778  4.79  506.0 1.006  29   3.77   2.99 0.991 1.069
2020.782634  13328  42.8785546  5.27 35.0593787  5.26  306.0 1.002  30   3.69   4.60 1.072 1.042
2020.782645  13328  42.8785570  5.09 35.0593781  5.09  306.0 1.001  30   3.93   2.76 0.944 1.039
2020.782660  13654  43.9520283  4.82 18.3315510  5.02  168.0 1.045  25   3.99   8.06 0.956 1.034
2020.782666  13654  43.9520271  5.26 18.3315494  5.45  168.0 1.045  25   8.54  12.13 1.122 1.096
2020.782694  18246  58.5330543  5.03 31.8835829  4.98  667.0 1.020  31   2.63   2.70 1.208 1.060
2020.782716  18246  58.5330546  4.90 31.8835834  4.89  667.0 1.013  31   3.63   1.79 1.106 1.054
2020.782747  20205  64.9490512  4.84 15.6275064  4.79  662.0 1.083  30   3.53   3.14 1.124 1.057
2020.782767  20205  64.9490497  4.96 15.6275079  5.05  512.0 1.074  30   3.86   6.51 1.091 1.018
2020.782783  21421  68.9805585  4.25 16.5082179  4.29  137.0 1.071  29   4.87   5.71 1.118 1.035
2020.782790  21421  68.9805581  4.12 16.5082161  4.23  186.0 1.069  29   2.77   5.81 1.099 1.029
2020.782822  22730  73.3450694  4.73  2.5081314  4.67  452.0 1.208  29   2.27   2.13 1.006 1.067
2020.782837  22730  73.3450703  4.76  2.5081303  4.66  452.0 1.200  29   2.03   2.21 1.057 1.107
2020.782860  22667  73.1331880  4.68 14.2503257  4.66  209.0 1.074  30   4.74   3.99 1.062 1.057
2020.782868  22667  73.1331829  5.00 14.2503272  4.73  209.0 1.072  29   3.84   2.57 1.452 1.241
2020.782882  22667  73.1331878  4.47 14.2503261  4.47  260.0 1.071  30   1.95   3.51 1.033 1.047
2020.782891  22667  73.1331868  4.43 14.2503252  4.38  260.0 1.070  30   3.03   2.53 0.967 1.074
2020.782919  23680  76.3488793  4.46  1.1776026  4.42  796.0 1.206  34   2.67   2.01 1.007 1.051
2020.782945  23680  76.3488794  4.45  1.1776032  4.42  796.0 1.206  34   1.76   2.95 1.018 1.075
2020.782967  27989  88.7930788  4.20  7.4071161  4.16   86.0 1.136  29   4.86   4.07 1.211 1.087
2020.782971  27989  88.7930797  4.10  7.4071162  4.18   86.0 1.135  28   2.83   5.17 1.046 1.040
2020.782978  27989  88.7930811  4.06  7.4071140  4.17   84.0 1.134  30   3.25   5.94 1.014 1.061
2020.782982  27989  88.7930797  4.09  7.4071138  4.05   84.0 1.133  29   4.60   3.32 1.003 1.087
2020.783006  22730  73.3450689  4.87  2.5081309  4.78  340.0 1.222  30   3.67   2.04 0.957 1.077
2020.783018  22730  73.3450700  5.02  2.5081301  4.97  340.0 1.231  30   2.88   3.35 1.079 1.077
2020.783048  23680  76.3488781  4.38  1.1776019  4.32 1071.0 1.247  32   2.86   2.28 1.066 1.079
2020.793076 111795 339.6585665  4.91 56.7954507  4.88  315.0 1.078  65   2.70   2.45 1.112 1.086
2020.793087 111795 339.6585698  5.07 56.7954507  5.06  315.0 1.077  55   2.90   3.12 1.249 1.049
2020.793105 111795 339.6585690  4.96 56.7954520  4.95  381.0 1.076  58   3.31   3.67 1.255 1.049
2020.793119 111795 339.6585677  4.82 56.7954501  4.81  422.0 1.076  64   3.15   3.60 1.137 1.030
2020.793141 108924 330.9712089  4.74 63.1202581  4.75  462.0 1.144  55   2.40   2.27 1.055 1.018
2020.793157 108924 330.9712088  4.74 63.1202596  4.77  462.0 1.148  54   2.33   2.73 1.094 1.062
2020.793177 112724 342.4191179  5.07 66.1996863  5.16  325.0 1.170  30   2.00   5.20 1.084 1.043
2020.793189 112724 342.4191164  4.99 66.1996885  4.99  381.0 1.172  31   3.63   3.38 1.086 1.015
2020.793211 112724 342.4191199  4.72 66.1996879  4.74  687.0 1.175  34   3.38   3.64 1.127 1.013
2020.793234 112724 342.4191172  4.76 66.1996872  4.75  687.0 1.179  30   3.40   2.05 1.163 1.029
2020.793263 115590 351.2095690  4.92 62.2827457  4.97  588.0 1.129  56   3.68   3.57 1.077 1.056
2020.793283 115590 351.2095692  4.94 62.2827465  4.98  588.0 1.133  57   3.23   4.24 1.118 1.041
2020.793303   3179  10.1273624  4.57 56.5371496  4.58  215.0 1.076  41   3.56   2.66 1.078 1.036
2020.793311   3179  10.1273634  4.55 56.5371486  4.63  215.0 1.076  41   2.92   3.17 1.141 1.094
2020.793329   6686  21.4574052  4.99 60.2350089  5.07  373.0 1.118  40   2.18   2.87 1.055 1.052
2020.793342   6686  21.4574060  5.08 60.2350107  5.27  373.0 1.115  37   3.52   4.17 1.199 1.154
2020.793364   6686  21.4574080  4.99 60.2350090  5.06  566.0 1.111  35   2.79   4.28 1.108 1.037
2020.793383   6686  21.4574061  4.80 60.2350088  4.84  566.0 1.108  37   2.45   2.29 1.051 1.049
2020.793406   7607  24.4987097  4.86 48.6275686  4.88  352.0 1.032  38   2.91   2.85 1.041 1.072
2020.793419   7607  24.4987084  5.02 48.6275690  5.08  352.0 1.030  33   4.30   2.90 1.161 1.088
2020.793448  11313  36.4061480  4.78 50.2785475  4.90  566.0 1.051  44   2.30   3.81 0.957 1.100
2020.793467  11313  36.4061480  4.77 50.2785460  4.85  566.0 1.046  46   2.40   4.54 0.921 1.074
2020.793500  13268  42.6743748  4.89 55.8954170  4.98  183.0 1.080  34   4.02   4.14 0.886 1.098
2020.793508  13268  42.6743765  4.90 55.8954156  5.01  183.0 1.079  33   4.40   5.47 0.924 1.127
2020.793556  15890  51.1689387  4.89 64.5859941  5.00  400.0 1.161  41   4.13   3.66 1.044 1.115
2020.793570  15890  51.1689358  4.86 64.5859942  4.95  400.0 1.158  44   4.09   3.70 1.035 1.130
2020.793609  17529  56.2983514  4.66 42.5785412  4.77 1200.0 1.024  43   2.40   4.23 1.084 1.093
2020.793649  17529  56.2983516  4.85 42.5785411  4.95 1200.0 1.014  37   3.76   3.96 1.277 1.097
2020.793696  19812  63.7244889  4.77 48.4092343  4.79 1200.0 1.034  49   4.17   3.99 1.260 1.040
2020.793735  19812  63.7244890  4.67 48.4092336  4.76 1200.0 1.029  51   3.74   4.71 1.214 1.087
2020.793779  22667  73.1331864  4.47 14.2503270  4.46  443.0 1.075  29   4.76   4.09 1.243 1.071
2020.793794  22667  73.1331860  4.47 14.2503269  4.46  443.0 1.072  29   3.54   2.78 1.299 1.069
2020.793813  22667  73.1331851  4.61 14.2503268  4.53  402.0 1.071  29   4.81   3.15 1.336 1.059
2020.793827  22667  73.1331858  4.62 14.2503261  4.53  402.0 1.070  28   4.01   1.81 1.420 1.062
2020.793861  23680  76.3488788  4.53  1.1776034  4.50 1200.0 1.206  32   3.21   3.62 1.320 1.081
2020.793901  23680  76.3488790  4.34  1.1776027  4.33 1200.0 1.211  32   2.54   3.19 1.077 1.049
2020.793938  23680  76.3488780  4.50  1.1776027  4.46  783.0 1.229  34   2.49   2.66 1.070 1.065
2020.793964  23680  76.3488773  4.48  1.1776023  4.47  783.0 1.246  36   2.96   3.56 1.037 1.054
2020.794000  35120 108.9144235  4.70  7.9777599  4.68  918.0 1.153  90   4.68   2.91 1.332 1.022
2020.794030  35120 108.9144238  4.85  7.9777607  4.75  918.0 1.138  84   4.22   3.36 1.468 1.112
2020.795743 102453 311.4155738  4.94 30.7198499  4.90 1200.0 1.023  73   3.31   3.27 1.285 1.063
2020.795782 102453 311.4155739  4.80 30.7198496  4.79 1200.2 1.041  81   3.52   3.59 1.202 1.036
2020.795831 112029 340.3659548  5.18 10.8312957  5.21 1200.0 1.099  22   3.33   4.65 1.225 1.047
2020.795870 112029 340.3659545  5.65 10.8312955  5.68 1200.0 1.097  23   8.12   8.97 1.363 1.039
2020.795915 112029 340.3659563  5.48 10.8312950  5.51 1200.0 1.104  22   6.94   7.71 1.356 1.029
2020.795954 112029 340.3659564  5.57 10.8312975  5.67 1200.0 1.119  22   6.46   8.20 1.391 1.025
2020.796012   3092   9.8328702  5.78 30.8603849  6.14  604.2 1.010  30  15.40  19.17 1.653 1.030
2020.796031   3092   9.8328724  6.35 30.8603851  6.77  516.0 1.006  30  18.21  22.24 1.829 1.019
2020.796056   3092   9.8328727  6.98 30.8603852  6.28  763.0 1.004  28  24.91  18.87 1.841 1.034
2020.796080   3092   9.8328713  5.61 30.8603827  6.60  649.0 1.003  25  11.80  21.00 1.677 1.021
2020.796118   7884  25.3577499 16.66  5.4876285 16.16 1200.0 1.170  20  70.54  68.29 1.659 1.088
2020.796158   7884  25.3577495 19.50  5.4876277 16.67 1200.0 1.156  21  85.82  72.26 1.683 1.037
2020.796203   7884  25.3577475 17.22  5.4876353 10.74 1200.0 1.150  20  73.12  41.69 1.616 1.071
2020.796242   7884  25.3577563  6.17  5.4876319  6.68 1200.2 1.154  19  14.73  18.65 1.471 1.059
2020.796288  15549  50.0847972  5.75 29.0483676  5.13 1154.0 1.026  25  15.16   7.80 1.460 1.033
2020.796326  15549  50.0847967  5.52 29.0483707  5.45 1154.0 1.013  26  13.34  12.65 1.395 1.046
2020.796413  20889  67.1548292  4.87 19.1802279  4.84 1200.0 1.066  30   6.78   5.59 1.440 1.042
2020.796452  20889  67.1548293  4.82 19.1802278  4.81 1200.0 1.050  30   6.25   5.72 1.437 1.026
2020.796498  23680  76.3488789  4.71  1.1776044  4.65 1200.0 1.232  33   5.29   3.22 1.479 1.021
2020.796537  23680  76.3488791  4.80  1.1776058  4.83 1200.0 1.214  29   3.73   4.82 1.604 1.012
2020.796581  23680  76.3488791  4.66  1.1776047  4.66 1200.0 1.206  34   3.74   4.09 1.453 1.024
2020.796620  23680  76.3488784  4.75  1.1776038  4.69 1200.0 1.209  34   5.36   3.92 1.498 1.043
2020.796688  27989  88.7930819  4.64  7.4071220  4.60   91.0 1.131  30   8.93   8.37 1.420 1.026
2020.796693  27989  88.7930809  4.83  7.4071161  4.57   91.0 1.132  30   9.85   5.56 1.622 1.076
2020.796701  27989  88.7930797  4.86  7.4071198  4.90  100.0 1.133  30   9.99  10.75 1.677 1.035
2020.796706  27989  88.7930798  5.03  7.4071207  5.26  100.0 1.134  29   9.53  12.72 1.775 1.057
2020.796735  35120 108.9144251  5.07  7.9777629  4.99 1200.0 1.153  82   6.61   5.03 1.890 1.068
2020.798442 109492 332.7138039  5.01 58.2012911  5.04  405.0 1.096  48   3.34   3.74 1.418 1.028
2020.798456 109492 332.7138036  5.10 58.2012919  5.14  405.0 1.093  49   3.97   4.49 1.464 1.029
2020.798476 109492 332.7138018  4.93 58.2012911  4.96  495.0 1.090  51   4.19   3.83 1.497 1.041
2020.798493 109492 332.7138034  4.76 58.2012934  4.80  495.0 1.088  55   2.65   3.65 1.347 1.033
2020.798529 112917 343.0093405  5.13 43.3125551  5.17 1200.0 1.021  41   2.80   4.09 1.504 1.027
2020.798569 112917 343.0093430  5.24 43.3125544  5.26 1200.0 1.013  40   4.27   4.66 1.558 1.019
2020.798612 112917 343.0093410  4.85 43.3125551  4.88 1200.0 1.010  42   2.21   3.56 1.278 1.027
2020.798647 112917 343.0093407  5.05 43.3125557  5.12  931.0 1.013  43   3.48   4.50 1.382 1.054
2020.798686 117863 358.5959185  4.88 57.4993645  4.97  826.0 1.084  56   1.76   4.32 1.134 1.060
2020.798714 117863 358.5959176  4.94 57.4993647  5.00  826.0 1.082  54   3.12   3.31 1.176 1.055
2020.798736   3179  10.1273642  5.03 56.5371509  5.08  142.0 1.080  34   5.09   4.60 1.351 1.122
2020.798742   3179  10.1273619  4.82 56.5371498  4.87  168.0 1.079  39   2.35   4.06 1.204 1.040
2020.798751   3179  10.1273650  4.96 56.5371504  5.02  121.0 1.078  33   4.67   4.01 1.139 1.064
2020.798757   3179  10.1273595  5.01 56.5371475  5.03  121.0 1.077  34   3.75   4.87 1.114 1.012
2020.798767   3179  10.1273594  4.87 56.5371475  4.94  122.0 1.076  32   2.86   4.44 1.110 1.063
2020.798772   3179  10.1273602  5.03 56.5371468  5.19  122.0 1.076  33   4.34   7.34 1.221 1.086
2020.798796   6686  21.4574048  4.79 60.2350098  4.86  756.0 1.118  41   2.52   3.99 1.251 1.058
2020.798821   6686  21.4574041  4.70 60.2350083  4.72  756.0 1.112  41   3.25   2.12 1.153 1.045
2020.798848   7607  24.4987079  4.79 48.6275681  4.82  375.0 1.035  41   1.73   2.52 1.059 1.051
2020.798861   7607  24.4987098  4.80 48.6275685  4.84  375.0 1.033  40   2.79   2.39 1.064 1.053
2020.798880   7607  24.4987095  4.84 48.6275665  4.91  367.0 1.030  37   1.91   3.80 1.095 1.071
2020.798892   7607  24.4987091  5.03 48.6275698  5.07  367.0 1.029  34   3.79   3.79 1.268 1.080
2020.798918  11313  36.4061488  4.95 50.2785461  5.01  588.0 1.048  44   2.05   3.06 1.091 1.044
2020.798938  11313  36.4061512  4.86 50.2785471  4.91  588.0 1.043  44   2.60   2.00 1.012 1.047
2020.799014  14668  47.3755426  4.76 44.8566603  4.83  647.0 1.024  41   2.42   2.30 1.086 1.083
2020.799036  14668  47.3755433  4.95 44.8566600  4.96  647.0 1.020  42   3.62   2.82 1.236 1.069
2020.799070  16335  52.6437227  4.72 47.9953262  4.81 1000.0 1.033  31   2.14   3.87 1.200 1.075
2020.799103  16335  52.6437240  4.68 47.9953266  4.76 1000.0 1.028  33   3.18   3.89 1.197 1.085
2020.799139  19812  63.7244895  4.86 48.4092348  4.95  833.0 1.037  49   2.73   4.61 1.162 1.058
2020.799167  19812  63.7244894  4.92 48.4092330  4.99  833.0 1.032  47   3.38   4.20 1.196 1.055
2020.799216  22730  73.3450704  4.77  2.5081326  4.75 1200.0 1.208  29   4.51   3.89 1.557 1.019
2020.799255  22730  73.3450704  4.99  2.5081350  4.96 1200.0 1.193  29   6.39   5.91 1.760 1.036
2020.799290  21421  68.9805599  4.60 16.5082169  4.78  234.0 1.059  28   8.28  10.69 1.418 1.036
2020.799299  21421  68.9805605  4.48 16.5082141  4.82  234.0 1.061  29   7.05  11.80 1.434 1.037
2020.799311  21421  68.9805603  4.72 16.5082142  5.02  233.0 1.064  29  11.37  14.42 1.454 1.088
2020.799372  22730  73.3450726  5.15  2.5081370  5.02 1200.0 1.205  30   7.65   4.76 1.838 1.025
2020.799412  22730  73.3450716  5.10  2.5081349  5.04 1200.0 1.229  28   6.88   5.98 1.718 1.026
2020.799482  36046 111.4308599  5.02 27.7975896  4.95  882.0 1.028  39   6.60   4.37 2.008 1.042
2020.799511  36046 111.4308594  4.95 27.7975908  4.86  882.0 1.018  37   6.66   3.94 1.898 1.029
2020.801305 107348 326.1279490  4.64 17.3499554  4.58 1200.0 1.069  30   3.69   2.76 0.977 1.070
2020.801344 107348 326.1279505  4.70 17.3499569  4.62 1200.0 1.090  30   4.77   2.86 0.977 1.051
2020.801383 116264 353.3671155  5.42 22.4986821  5.75  421.0 1.026  27  11.69  15.00 1.320 1.049
2020.801397 116264 353.3671159  6.46 22.4986823  5.61  421.0 1.025  28  22.08  13.94 1.330 1.022
2020.801420 116264 353.3671162  5.98 22.4986849  5.83  435.0 1.025  27  17.21  15.70 1.366 1.021
2020.801435 116264 353.3671175  5.37 22.4986824  6.04  435.0 1.026  26  10.19  17.57 1.386 1.040
2020.801461 114971 349.2957956  5.88  3.2823918  5.57  643.0 1.196  18  12.49   9.71 1.331 1.031
2020.801484 114971 349.2957950  5.43  3.2823891  5.95  705.0 1.208  17   5.98  11.81 1.490 1.045
2020.801523   3693  11.8340482  6.27 24.2667155  8.14 1200.0 1.021  17  14.52  25.82 1.595 1.038
2020.801562   3693  11.8340454  7.18 24.2667139  6.12 1200.0 1.018  18  21.26  14.02 1.607 1.029
2020.801614   4906  15.7354039  6.36  7.8902865 10.16 1200.0 1.126  22  13.43  39.66 1.719 1.070
2020.801654   4906  15.7354038  6.72  7.8902826  8.09 1200.0 1.135  24  18.43  28.76 1.688 1.043
2020.801689  13654  43.9520301  6.22 18.3315510  8.19  459.0 1.237  23  17.39  31.11 1.626 1.079
2020.801705  13654  43.9520296  6.80 18.3315522  5.98  459.0 1.062  22  21.83  15.86 1.560 1.043
2020.801726  13654  43.9520310  6.16 18.3315544  6.16  577.0 1.055  21  16.71  16.75 1.663 1.019
2020.801745  13654  43.9520303  6.66 18.3315535  7.92  577.0 1.050  23  20.49  29.12 1.724 1.034
2020.801782  15549  50.0847990  5.42 29.0483693  5.54 1200.0 1.015  26  10.80  12.55 1.539 1.033
2020.801821  15549  50.0847973  5.76 29.0483695  6.18 1200.0 1.007  23  11.42  15.90 1.777 1.036
2020.801875  20885  67.1443899  7.32 15.9619870  7.39 1200.0 1.085  29  25.76  26.31 1.900 1.021
2020.801914  20885  67.1443908  7.41 15.9619858  6.82 1200.0 1.069  28  25.96  20.99 1.827 1.021
2020.801969  22730  73.3450716  5.34  2.5081355  5.19 1200.0 1.198  30  10.21   8.20 1.867 1.056
2020.802008  22730  73.3450710  4.96  2.5081341  4.93 1200.0 1.189  29   5.95   5.55 1.685 1.038
2020.802049  22667  73.1331893  4.68 14.2503278  4.67  495.0 1.073  29   3.94   3.98 1.546 1.026
2020.802068  22667  73.1331878  4.65 14.2503283  4.69  610.0 1.077  29   4.27   5.58 1.630 1.016
2020.802102  22667  73.1331868  4.38 14.2503290  4.40 1146.0 1.085  29   3.99   4.82 1.616 1.015
2020.802140  22667  73.1331876  4.45 14.2503278  4.46 1146.0 1.103  28   4.04   4.56 1.690 1.023
2020.802204  35120 108.9144241  5.43  7.9777625  5.43 1200.0 1.149  68   8.56   8.53 2.241 1.018
2020.802243  35120 108.9144249  5.30  7.9777618  5.30 1200.0 1.133  71   5.75   7.71 2.175 1.041

